Detailed Abundances of 15 Stars in the Metal-Poor Globular Cluster NGC 4833

We have observed 15 red giant stars in the relatively massive, metal-poor globular cluster NGC 4833 using the Magellan Inamori Kyocera Echelle spectrograph at Magellan. We calculate stellar parameters for each star and perform a standard abundance analysis to derive abundances of 43 species of 39 elements, including 20 elements heavier than the iron group. We derive <[Fe/H]> = -2.25 +/- 0.02 from Fe I lines and <[Fe/H> = -2.19 +/- 0.013 from Fe II lines. We confirm earlier results that found no internal metallicity spread in NGC 4833, and there are no significant star-to-star abundance dispersions among any elements in the iron group (19 <= Z <= 30). We recover the usual abundance variations among the light elements C, N, O, Na, Mg, Al, and possibly Si. The heavy-element distribution reflects enrichment by r-process nucleosynthesis ([Eu/Fe] = +0.36 +/- 0.03), as found in many other metal-poor globular clusters. We investigate small star-to-star variations found among the neutron-capture elements, and we conclude that these are probably not real variations. Upper limits on the Th abundance, log epsilon (Th/Eu) < -0.47 +/- 0.09, indicate that NGC 4833, like other globular clusters where Th has been studied, did not experience a so-called "actinide boost."

==> anc/MRtab4.txt <==
Title: Detailed Abundances of 15 Stars in the Metal-Poor Globular Cluster NGC 
        4833
Authors: Roederer I.U., Thompson I.B.
Table: Atomic Data and Equivalent Widths
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1-  7 F7.2   0.1nm   Wave        Wavelength in Angstroms
   9- 12 F4.1   ---     ID          Species (1)
  14- 17 F4.2   eV      ExPot       Excitation potential in eV
  19- 23 F5.2   ---     log(gf)     Log of degeneracy times oscillator strength
  25- 26 I2     ---   r_log(gf)     Literature reference for log(gf) value (2)
  28- 32 A5     0.1pm   EW(2-185)   [?] Equivalent width in milli Angstroms for
                                     star 2-185 (3)
  34- 38 A5     0.1pm   EW(2-277)   [?] Equivalent width in milli Angstroms for
                                     star 2-277 (3)
  40- 44 A5     0.1pm   EW(2-882)   [?] Equivalent width in milli Angstroms for
                                     star 2-882 (3)
  46- 50 A5     0.1pm   EW(2-918)   [?] Equivalent width in milli Angstroms for
                                     star 2-918 (3)
  52- 56 A5     0.1pm   EW(2-1578)  [?] Equivalent width in milli Angstroms for
                                     star 2-1578 (3)
  58- 62 A5     0.1pm   EW(2-1664)  [?] Equivalent width in milli Angstroms for
                                     star 2-1664 (3)
  64- 68 A5     0.1pm   EW(3-742)   [?] Equivalent width in milli Angstroms for
                                     star 3-742 (3)
  70- 74 A5     0.1pm   EW(3-772)   [?] Equivalent width in milli Angstroms for
                                     star 3-772 (3)
  76- 80 A5     0.1pm   EW(3-1509)  [?] Equivalent width in milli Angstroms for
                                     star 3-1509 (3)
  82- 86 A5     0.1pm   EW(4-224)   [?] Equivalent width in milli Angstroms for
                                     star 4-224 (3)
  88- 92 A5     0.1pm   EW(4-341)   [?] Equivalent width in milli Angstroms for
                                     star 4-341 (3)
  94- 98 A5     0.1pm   EW(4-464)   [?] Equivalent width in milli Angstroms for
                                     star 4-464 (3)
 100-104 A5     0.1pm   EW(4-1255)  [?] Equivalent width in milli Angstroms for
                                     star 4-1255 (3)
 106-110 A5     0.1pm   EW(4-1398)  [?] Equivalent width in milli Angstroms for
                                     star 4-1398 (3)
 112-116 A5     0.1pm   EW(4-1706)  [?] Equivalent width in milli Angstroms for
                                     star 4-1706 (3)
--------------------------------------------------------------------------------
Note (1): The number to the left of the decimal point indicates the atomic 
           number, and the number to the right of the decimal point indicates
           the ionization state (0 = neutral, 1 = first ion)
Note (2):   
   (1) Smith, Lambert, & Nissen (1998) for both log(gf) value and 7Li HFS
   (2) Fuhr & Wiese (2009)
   (3) Aldenius, Lundberg, & Blackwell-Whitehead (2009)
   (4) Lawler & Dakin (1989), using HFS from Kurucz & Bell (1995)
   (5) Lawler et al. (2013)
   (6) Wood et al. (2013)
   (7) Doerr et al. (1985), using HFS from Kurucz & Bell (1995)
   (8) Wood et al. (2014b)
   (9) Sobeck, Lawler, & Sneden (2007)
  (10) Nilsson et al. (2006)
  (11) Den Hartog et al. (2011) for both log(gf) value and HFS
  (12) Ruffoni et al. (2014)
  (13) Fuhr & Wiese (2009), using HFS from Kurucz & Bell (1995)
  (14) Wood et al. (2014a)
  (15) Roederer & Lawler (2012)
  (16) Biemont et al. (2011)
  (17) Ljung et al. (2006)
  (18) Nilsson et al. (2010)
  (19) Palmeri et al. (2005)
  (20) Fuhr & Wiese (2009), using HFS/IS from McWilliam (1998) when available
  (21) Lawler, Bonvallet, & Sneden (2001), using HFS from Ivans et al. (2006)
  (22) Roederer, Marino, & Sneden (2011)
  (23) Lawler et al. (2009)
  (24) Li et al. (2007), using HFS from Sneden et al. (2009)
  (25) Ivarsson, Litzen, & Wahlgren (2001), using HFS from Sneden et al. (2009)
  (26) Den Hartog et al. (2003), using HFS/IS from Roederer et al. (2008) when
        available
  (27) Lawler et al. (2006), using HFS/IS from Roederer et al. (2008) when
        available
  (28) Lawler et al. (2001a), using HFS/IS from Ivans et al. (2006)
  (29) Den Hartog et al. (2006)
  (30) Roederer et al. (2012)
  (31) Lawler et al. (2001b), using HFS from Lawler, Wyart, & Blaise (2001) when
        available
  (32) Wickliffe, Lawler, & Nave (2000)
  (33) Lawler, Sneden, & Cowan (2004) for both log(gf) value and HFS
  (34) Lawler et al. (2008)
  (35) Wickliffe & Lawler (1997)
  (36) Sneden et al. (2009) for both log(gf) value and HFS/IS
  (37) Lawler et al. (2007)
  (38) Ivarsson et al. (2003), using HFS/IS from Cowan et al. (2005), see note 
        on log(gf) values there
  (39) Biemont et al. (2000), using HFS/IS from Roederer et al. (2012)
  (40) Nilsson et al. (2002)
Note (3): The word ``synth'' denotes lines used to derive an abundance via
           spectrum synthesis, and the word ``limit'' denotes lines used to 
           derive an upper limit.
--------------------------------------------------------------------------------
6707.80  3.0 0.00  0.17  1 limit limit synth limit limit limit synth limit limit limit limit limit limit limit limit 
6300.30  8.0 0.00 -9.78  2 limit 7.9   limit 9.3   8.9   limit 25.8  limit 14.9  18.8        limit 26.9  limit limit 
7771.94  8.0 9.14  0.37  2 limit 8.3   limit 13.4  6.6   limit 8.8   limit 11.7  15.2  limit limit 12.7  limit 12.0  
7774.17  8.0 9.14  0.22  2 limit 10.1  limit 5.2         limit 7.0   limit 7.4   6.3   limit limit 9.9   limit 14.1  
7775.39  8.0 9.14  0.00  2 limit 7.5   limit 4.3         limit 7.5   limit 7.9   6.0   limit limit 6.5   limit 6.9   
5682.63 11.0 2.10 -0.71  2 23.9  10.1  20.5  16.1  15.2  29.9  10.9  26.1        5.0   35.9  26.0  16.8  33.2  limit 
5688.20 11.0 2.10 -0.45  2 43.3  22.5  41.5  34.5  36.6  49.1  23.5  58.8  16.5  14.9  58.3  42.6  38.7  61.1  limit 
6154.22 11.0 2.10 -1.55  2                                                             5.0               4.4   limit 
6160.75 11.0 2.10 -1.25  2 13.1  6.2   14.2  5.0   8.2   11.9  7.6               5.4   10.4  8.0   5.5   15.7  limit 
4702.99 12.0 4.33 -0.38  2 88.9  111.7 81.2  106.9 131.4 92.8  140.3 80.3  115.6 125.8 104.2 81.6  123.4 94.1  115.0 
5528.40 12.0 4.34 -0.50  2 95.7  112.3 95.5  121.2 115.4 100.1 155.9 83.6  132.8 120.6 120.6 99.5  140.9 98.5  111.1 
5711.09 12.0 4.34 -1.72  2 20.9  31.7  15.3  33.0  29.5  18.8  59.7  15.4  36.4  35.9  29.6  22.8  44.0  24.2  32.4  
6696.02 13.0 3.14 -1.34  2 21.7  limit 22.5  limit limit 28.3  limit 27.4  limit limit 33.4  22.3  10.0  25.0  limit 
6698.67 13.0 3.14 -1.64  2 5.6   limit 9.9   limit limit 11.6  limit       limit limit 13.6  11.6  4.9   10.4  limit 
7835.31 13.0 4.02 -0.50  2 14.5  limit 13.3  limit limit 23.2  limit 20.7  limit limit 20.3  19.9        16.9  limit 
7836.13 13.0 4.02 -0.34  2 23.3  limit 25.2  limit limit 28.0  limit 28.9  limit limit 30.3  26.0  4.4   23.5  limit 
5665.55 14.0 4.90 -2.04  2       8.2                     6.3   8.7                     8.9   8.7   5.3   10.9        
5701.10 14.0 4.93 -2.05  2 12.4  18.4  11.5        12.5  12.3  10.4  29.5  16.0  9.0   13.4  10.7  8.0   11.9        
5708.40 14.0 4.95 -1.47  2 26.4  13.0  22.7  22.7  24.4  28.8  32.4  31.8  18.9  17.7  29.3  20.8  25.2  28.2  19.6  
5772.15 14.0 5.06 -1.75  2 8.9         12.3        12.9  12.6  13.5  21.5  7.5   9.0   17.3  8.5   11.0        9.7   
7664.90 19.0 0.00  0.13  2 118.2 106.2 130.0 124.2 124.3 133.5 155.3 132.3 135.9 137.4 151.5 128.0 146.8 138.6 110.6 
4455.89 20.0 1.90 -0.53  2 79.4  75.2  72.5  75.8  75.0  73.4  107.8       93.8  78.5  95.4  78.9  90.1  83.5  59.7  
5260.39 20.0 2.52 -1.90  2                                     8.4                                                   
5588.76 20.0 2.52  0.21  2 88.7  87.4  88.2  90.8  90.2  92.9  114.2 90.0  93.0  98.0  105.4 96.4  102.0 107.8 80.4  
6102.72 20.0 1.88 -0.85  3 83.5  74.5  87.2  81.9  81.6  89.2  110.7 83.4  87.9  83.7  98.5  89.6  102.3 90.1  69.0  
6122.21 20.0 1.89 -0.38  3 107.9 103.6 108.7 107.9 105.7 119.0 143.3 120.8 115.6 122.8 131.8 114.0 137.7 118.3 100.5 
6162.17 20.0 1.90 -0.17  3 122.6 121.0 126.2 121.3 119.7 133.0 159.1 129.6 129.1 135.3 144.4 128.8 155.8 134.4 110.5 
6439.07 20.0 2.52  0.47  2 101.3 98.6  98.4  101.2 103.3 111.7 132.9 109.7 111.9 110.3 119.8 101.9 122.2 111.5 90.7  
6455.60 20.0 2.52 -1.36  2                                           15.2              21.7                          
5641.00 21.1 1.50 -1.13  4 synth synth synth synth             synth synth synth synth synth synth synth synth synth 
5657.90 21.1 1.51 -0.60  4 synth synth synth synth synth synth synth       synth synth synth synth synth synth synth 
5667.15 21.1 1.50 -1.31  4 synth synth synth synth synth synth synth       synth synth synth synth synth synth       
6604.60 21.1 1.36 -1.31  4 synth synth       synth synth synth synth       synth synth synth synth synth synth synth 
4512.73 22.0 0.84 -0.40  5 37.5  28.7  34.2  38.5  34.6  47.7  75.5        43.6  39.2  60.8  48.2  49.0  45.6  25.0  
4533.24 22.0 0.85  0.54  5 82.9  80.0  79.3  90.8  91.4  85.1  119.2       76.3  95.1  100.1 88.0  107.6 90.5  79.3  
4534.78 22.0 0.84  0.35  5 70.8  67.6  69.5  76.8  80.3  74.9  111.1       71.3  80.3  92.9  76.9  93.1  80.2  62.8  
4548.76 22.0 0.83 -0.28  5 52.6  44.2  40.0  42.1  42.5  49.3  93.5  60.9  56.1  54.9  66.7        61.0  57.8  47.5  
4555.48 22.0 0.85 -0.40  5       34.6  40.6  35.2  46.0  42.4  75.8        39.3  47.1  58.4        48.2  37.2  27.4  
4840.87 22.0 0.90 -0.43  5 31.1  26.8  23.9  32.2  31.5  43.9  71.3  28.4  32.9        50.6  30.9  47.9  42.2  25.8  
4981.73 22.0 0.84  0.57  5             86.1  86.3  90.8  93.7  125.1 81.4  90.9        108.5 98.8  110.6       80.7  
4997.10 22.0 0.00 -2.07  5 15.4                          19.9  52.5                    31.6        32.8              
4999.50 22.0 0.83  0.32  5 84.3  69.7  70.4        86.8  85.7  118.0       70.8        107.3 80.2  114.0 83.4  66.5  
5016.16 22.0 0.85 -0.48  5                   36.2              74.2        40.9  33.9  55.7        67.7  53.6        
5064.65 22.0 0.05 -0.94  5 73.8  60.7  49.0  74.2  80.2  75.3  125.3       74.7  87.6  94.7  66.7  99.7  80.1  56.8  
5173.74 22.0 0.00 -1.06  5 71.3  58.3  72.2  70.5  68.4  75.3  120.6 76.8  79.9  79.1  98.2  71.8  103.7 76.4  63.0  
5192.97 22.0 0.02 -0.95  5 72.2  71.3  66.6  73.3  84.6  90.1  129.8 95.1  77.6  94.2  109.7 84.1  111.7 90.4  58.9  
5210.38 22.0 0.05 -0.82  5 75.1  75.2  75.2  79.8  85.9  90.0  125.9 83.9  87.0  89.8  101.4 78.3  102.5 87.0  58.1  
5866.45 22.0 1.07 -0.79  5 13.4              14.9  20.3  22.0  52.8              19.5  29.4        24.7  22.0  11.0  
4028.34 22.1 1.89 -0.92  6                   78.7  76.4        108.3       73.6  97.0                                
4418.33 22.1 1.24 -1.99  6       62.7  63.9  78.1  86.6  79.2  106.7       69.5  86.2  94.9        97.8  78.5        
4443.80 22.1 1.08 -0.71  6 139.4 131.5 130.1       130.3 144.4 170.2       145.3 162.6 164.1 151.9 177.3 139.4 123.3 
4493.52 22.1 1.08 -2.78  6       35.4  32.1  37.6  41.1  47.1  62.0        41.7  48.4  59.3        56.1        23.1  
4501.27 22.1 1.12 -0.77  6 131.0 129.4 124.2 132.3 147.6 139.7 164.6       126.6 164.5 157.8 142.7 170.9 135.4 121.1 
4583.41 22.1 1.16 -2.84  6 35.4  28.9  29.2  35.9        44.1  64.0        38.8  40.0  53.6  35.7  49.8  36.2  17.4  
4708.66 22.1 1.24 -2.35  6 59.7  47.0  44.6  52.8  69.5  64.4  88.9  61.4  55.1  66.5  75.3  55.7  77.3  62.1  48.9  
5185.90 22.1 1.89 -1.41  6 62.0  62.3  65.5  62.2  67.2  70.4  85.5  73.4  69.8  77.6  87.2  62.4  85.3  78.6  51.1  
5336.79 22.1 1.58 -1.60  6 82.1  71.2  76.7  78.8  80.0        110.5 88.6  80.9  89.8  101.6 82.8  102.8 86.6  69.1  
5381.02 22.1 1.57 -1.97  6 63.2  47.9  57.2  59.7  59.3  70.9  86.0  60.4  62.7  77.8  78.6  67.4  85.3  75.1  54.2  
5418.77 22.1 1.58 -2.13  6 49.6  47.8  47.5  49.8  45.3  59.3  75.2  50.4  49.2  62.3  64.8  50.9  68.0  54.6  44.7  
4379.23 23.0 0.30  0.55  7 synth synth synth synth synth synth synth synth synth synth synth synth synth synth synth 
3951.96 23.1 1.48 -0.73  8 synth synth synth synth synth synth synth       synth synth synth       synth       synth 
4005.71 23.1 1.82 -0.45  8 synth synth synth synth synth synth synth       synth synth synth synth synth synth       
4545.95 24.0 0.94 -1.37  9 34.2  35.2  55.2  41.5  53.7  47.2  79.7        37.4  42.3  65.5        57.5  54.9        
4646.15 24.0 1.03 -0.74  9 68.2  63.6  71.1  72.6  68.3  71.1  106.8       64.9  75.0  90.9  64.7  94.7  71.9  67.0  
4651.28 24.0 0.98 -1.46  9 29.3  31.4  35.8  33.7  44.9  42.3  64.6        37.9  38.5  54.7  31.7  50.5  37.3  25.5  
5296.69 24.0 0.98 -1.36  9 38.8  47.7  51.4  50.3  43.5  58.5  88.3  55.0  46.0  45.0  71.2  53.7  64.9  57.7  32.8  
5300.74 24.0 0.98 -2.00  9                   15.9        17.2  39.5              13.8  25.3  19.0  23.4              
5345.80 24.0 1.00 -0.95  9 69.8  61.4  56.2  66.8  74.8  81.6  101.8 73.6  72.7  75.6  92.9  66.1        69.0  54.1  
5348.31 24.0 1.00 -1.21  9 51.6  37.4  44.6  43.9  55.8  60.0  88.4  68.2  52.2  57.9  70.3  51.7  69.4  54.6  41.0  
5409.77 24.0 1.03 -0.67  9 80.2  65.6  84.6  79.2  84.4  92.3  122.0 92.0  85.7  89.6  106.3 81.5  107.4 89.9  72.0  
4588.14 24.1 4.07 -0.83 10 34.3        46.9  42.6  42.2  41.0  44.7        29.0  36.5  41.5        39.6  46.5  25.6  
4591.99 24.1 4.07 -1.42 10                   8.9   15.2  21.3                    14.9  19.0        15.7  13.5        
4754.04 25.0 2.28 -0.08 11 synth synth synth synth synth synth synth synth synth synth synth synth synth synth synth 
6021.82 25.0 3.07 -0.05 11                               synth                                                       
4114.44 26.0 2.83 -1.30  2 62.3  51.4                    62.7  82.5              64.6  70.2        67.9              
4154.50 26.0 2.83 -0.69  2       87.9        88.9                                      99.1        96.8              
4175.64 26.0 2.85 -0.83  2 83.5              83.6        82.0                    85.5  91.9        91.8              
4182.38 26.0 3.02 -1.18  2 56.9  42.8        53.4  62.2  59.7  76.8        52.9                    66.6              
4184.89 26.0 2.83 -0.87  2 74.2                    77.5  90.0  95.3        76.7        94.5              81.9        
4222.21 26.0 2.45 -0.97  2       92.1  102.8 94.7  106.6 97.7  128.7       96.0  114.7             113.0       83.5  
4423.84 26.0 3.65 -1.61 12                                     17.3                                                  
4442.34 26.0 2.20 -1.25  2 100.5 103.4 92.3  110.5       113.9 135.6             114.1 128.8 111.2       100.1 101.1 
4447.72 26.0 2.22 -1.34  2 100.6 90.6  90.4  92.8  97.3  107.5 128.0 84.7  102.9 113.2 121.4 103.4 125.3 108.0 85.1  
4461.97 26.0 3.60 -1.22 12 31.1                                                                                      
4481.61 26.0 3.69 -1.50 12       10.8                    9.6   15.9                    11.5                          
4482.74 26.0 3.65 -1.44 12                   20.3        16.4                    17.1  28.3        21.4              
4489.74 26.0 0.12 -3.97  2 90.2  80.6  85.2  101.5       107.9 140.6 85.2  104.0 124.2 129.0       141.7 102.3 85.8  
4592.65 26.0 1.56 -2.45  2 89.6  87.0        93.5                    82.8                    96.4              79.4  
4595.36 26.0 3.29 -1.76  2       14.6        23.2                          25.9                    30.0        10.9  
4602.94 26.0 1.49 -2.22  2 92.6  93.1  97.9  104.8       108.8 134.8 88.5  104.8 122.2 122.4 98.9  131.4 114.3 80.4  
4630.12 26.0 2.28 -2.59  2 34.2  28.9  34.2  35.3        48.4              45.7  48.2  63.0  41.4  59.1  49.6  22.8  
4643.46 26.0 3.64 -1.15  2             28.7  23.8        21.0  37.7              24.9  30.0        27.7        12.4  
4647.43 26.0 2.95 -1.35  2 58.5  45.0  59.3  57.2  62.4  63.0  82.1        57.5  55.1  75.2  59.4  76.5  68.2  51.8  
4661.97 26.0 2.98 -2.50  2                                     18.1                    14.9        16.9              
4707.27 26.0 3.24 -0.96 12 61.3  55.8                    73.5        65.3  72.1                          73.3  58.6  
4733.59 26.0 1.49 -2.99  2 68.0  57.5  64.5  70.9  76.3  72.7  100.9 67.4  69.2  77.3  90.1  79.6  98.9  79.4  52.4  
4736.77 26.0 3.21 -0.75  2 70.8  70.5  70.4  68.5  78.7  82.5  102.0 83.2  75.2  78.5  92.8  66.3  92.9  82.5  65.4  
4768.40 26.0 2.94 -2.27 12 20.6                                            22.4                                      
4807.71 26.0 3.37 -2.15 12                   6.9         10.5  20.6                    15.6        10.8              
4871.32 26.0 2.87 -0.34 12 103.7 99.1        111.2 108.7 112.1 133.7       113.4       124.9       129.4       101.2 
4875.88 26.0 3.33 -1.90 12 13.5              12.8        16.8  24.3                    20.4        19.0              
4885.43 26.0 3.88 -0.97 12 21.6              16.3  23.8  19.6  31.8        19.7        27.1  17.6  19.4  22.4        
4890.76 26.0 2.88 -0.38 12 109.4 98.7  106.8 99.1        116.0 138.2 95.4  112.8       128.7       132.9 110.4 109.9 
4891.49 26.0 2.85 -0.11  2 126.6             115.1 122.3 126.9 150.4                   138.9       140.1 125.7 112.1 
4903.31 26.0 2.88 -0.89 12 80.9  71.0  86.7  88.8  92.5  90.1  109.7 84.5  86.9        101.5 88.8  104.6 94.9  76.9  
4905.13 26.0 3.93 -1.73 12                                     8.8                                                   
4918.99 26.0 2.85 -0.34  2 109.1 104.0 111.2       107.2 114.2       112.9 114.0       125.8       133.7 117.7 103.9 
4924.77 26.0 2.28 -2.11  2 52.8  44.2        59.0  65.6  65.8  89.1  58.6  63.3        77.2  55.8  77.3  76.5  46.8  
4938.81 26.0 2.88 -1.08  2 69.8  70.5  80.7  75.4  80.7  76.6  99.1  74.1  82.0        91.8  80.5  92.8        58.8  
4939.69 26.0 0.86 -3.34  2 89.9  83.3  76.3  82.7  88.8  102.3 129.3 77.8  99.8        116.6 93.3  126.8 101.5 73.5  
4946.39 26.0 3.37 -1.11 12 39.8  29.8  35.8  41.7  50.0  45.9  65.0        39.0        58.1  42.9  52.5  48.4  34.9  
4966.09 26.0 3.33 -0.87  2 62.4  56.7  60.1  68.3  55.9  66.6  84.2  49.9  66.4        78.6  59.6  74.9  74.9  56.7  
4973.10 26.0 3.96 -0.69 12 32.5  16.3  24.6        29.6  32.9  49.2        24.2        32.9  28.1  27.5  27.8        
4994.13 26.0 0.92 -3.08  2 93.9  95.3  93.9  96.8  108.9 106.8       101.0 96.6        119.0 94.5  134.6 111.0 89.4  
5001.86 26.0 3.88 -0.01 12       61.2        63.3  71.1  67.0                          72.0        75.2  64.8        
5002.79 26.0 3.40 -1.46 12 29.7              25.5        29.9  55.7                    35.6        28.8              
5005.71 26.0 3.88 -0.12 12                   50.6                                                  65.3              
5014.94 26.0 3.94 -0.30  2 48.8              38.4  42.9        66.1        47.4  48.0  59.9        53.1  61.4  41.0  
5022.24 26.0 3.98 -0.33 12 45.3              50.2  42.6        63.7        43.9  36.1  52.3        44.9  43.0        
5028.13 26.0 3.57 -1.02 12 28.7                                56.0        30.6        45.5                          
5044.21 26.0 2.85 -2.02  2                   37.4  33.9  36.6              26.1                                      
5048.44 26.0 3.94 -1.03  2                                                             20.5        17.0              
5049.82 26.0 2.28 -1.35  2 101.6       97.8  92.6  97.8  108.6 125.0             117.9 118.1 100.0 123.5 105.4 99.2  
5051.63 26.0 0.92 -2.80  2 108.2 113.6       113.6 111.2       159.1 115.8 111.1 133.9 140.3 125.6 161.0 114.1 104.3 
5068.77 26.0 2.94 -1.04  2 73.9  63.3  72.6  76.8  80.8  74.5  97.3              79.0  90.7  69.8  87.8  75.7  70.2  
5083.34 26.0 0.96 -2.96  2       100.9 105.9 100.9       118.0 139.3 113.2 108.5 129.5 132.4 102.6 133.9 123.2 85.9  
5131.47 26.0 2.22 -2.52  2 46.0  45.7  46.5  51.4  48.0  58.5              52.9  55.8        50.6              34.8  
5141.74 26.0 2.42 -2.24  2 51.7  46.3  44.9  35.4  46.8  50.5  72.5  60.8  50.9  58.3  62.3  43.7  62.8  51.5  44.1  
5145.09 26.0 2.20 -2.88  2                               24.9                                17.6        27.3        
5150.84 26.0 0.99 -3.04  2 90.5  82.3  89.4  102.1 100.2 107.3 131.5 103.2 106.2       119.9 96.3  130.5 105.6 72.5  
5166.28 26.0 0.00 -4.20  2 106.0 96.3  100.1 106.3 108.7 116.6 158.1 115.0 112.5 127.9 138.2 110.8 152.7 110.8 96.6  
5171.60 26.0 1.49 -1.79  2 124.3 119.6 128.2 122.1 125.5 132.7 162.3 118.6       141.2 147.2 120.5 162.6       110.7 
5191.45 26.0 3.04 -0.55  2       95.9  82.8  100.2 99.7                    101.6 108.5       102.2             83.0  
5192.34 26.0 3.00 -0.42  2 105.9 103.4 91.0  102.0 98.0  107.1 136.0       105.9 119.4 122.5 106.4 128.4 110.3 85.5  
5194.94 26.0 1.56 -2.09  2 106.2 91.6  104.1 100.5 113.3 117.6 139.8 95.6  112.9 130.0 132.5 107.6 143.3 109.7 93.8  
5198.71 26.0 2.22 -2.13  2 69.1  52.1  62.7  58.6  66.6  74.0  102.3       72.7  89.9  86.2  74.8  89.3        47.5  
5202.34 26.0 2.18 -1.84  2       86.4                                            107.5 114.1 93.4              78.8  
5216.27 26.0 1.61 -2.15  2 105.8 91.0        107.2 96.7  111.5 141.7 100.8 109.5 129.4 123.6 109.8 131.2 107.6 94.7  
5217.39 26.0 3.21 -1.16  2 56.2  48.5  58.3  43.4  52.3  57.0  81.8  57.2  52.6  52.8  70.0  51.2  68.9  60.5  42.0  
5225.53 26.0 0.11 -4.79  2 66.9  55.0  63.7  71.4  78.6  80.6  115.3 73.2  78.3  82.7  100.3 72.4  108.3 84.3  59.7  
5232.94 26.0 2.94 -0.06  2 116.2 117.6 115.9 123.5       128.8 148.6 119.1 123.5 127.5 139.5 124.0 147.3 136.9 111.2 
5242.49 26.0 3.63 -0.97  2 42.6  35.3  28.3  30.1  33.3  40.8  55.5        41.1  27.4  44.0  38.1  49.1  42.3  28.3  
5266.56 26.0 3.00 -0.39  2 105.9 97.6  104.0 99.0  97.4  107.5 138.5 100.5 101.9 109.7 119.6 107.0 128.8       97.0  
5281.79 26.0 3.04 -0.83  2 88.1        85.8                    114.9             95.6  104.6       102.5             
5283.62 26.0 3.24 -0.52  2 86.0  81.5  90.4  86.7        98.4              94.0  98.1  110.2 88.2  112.0 98.7  76.8  
5288.52 26.0 3.69 -1.49 12                                     29.8        14.5        14.4        11.6              
5307.36 26.0 1.61 -2.99  2 64.2  52.7  59.8  60.2  59.9  71.4  97.0  64.3  71.5  75.9  89.2  75.6  90.1  68.8  49.7  
5322.04 26.0 2.28 -2.80  2 21.3        29.7  25.6        33.3  49.1        30.4        42.2  20.6  34.9  33.3  12.1  
5324.18 26.0 3.21 -0.11 12       102.6 99.4  109.4 98.8  107.5 125.8 97.6  105.8 114.0 120.5 116.5 129.5 105.9 86.8  
5332.90 26.0 1.55 -2.78  2 82.3  71.1  70.9  71.3  75.4  86.7  116.8 83.5  82.4  83.4  95.1  77.5  105.9 86.1  61.2  
5339.93 26.0 3.27 -0.72  2 70.7  67.2  68.8  65.3  75.1  80.9  102.3 67.3  74.7  79.3  90.5  68.9  90.5  75.5  64.5  
5353.37 26.0 4.10 -0.76 12 25.9  24.5  27.2  26.7                                26.5        26.9        27.2  12.8  
5364.87 26.0 4.45  0.23  2 45.0  41.3  42.9  44.7  54.5  47.3  67.1  49.8  51.4  46.8  56.6        54.7  56.5  42.3  
5367.47 26.0 4.42  0.44  2 55.3  47.2        50.2  52.4  56.2  81.2  57.3  52.2  58.4  63.6  54.6  64.7  66.5  38.0  
5371.49 26.0 0.96 -1.64  2 176.5 153.0 165.3 165.3 176.7             174.7                                           
5373.71 26.0 4.47 -0.71 12                                     13.3                    10.3        7.6               
5379.57 26.0 3.69 -1.51  2                               16.6  26.4                    17.1        11.3              
5383.37 26.0 4.31  0.65  2                   65.8  68.8  73.8  93.3  66.9        69.6  83.7        81.6  75.5  59.8  
5393.17 26.0 3.24 -0.72 12 69.1  69.8  73.4  74.4  81.0  81.7  109.5 87.6  82.8  80.5  96.7  81.7  94.0  80.8  61.3  
5397.13 26.0 0.92 -1.99  2 156.1 146.2       148.9                   157.0 159.6                         172.7 132.6 
5405.77 26.0 0.99 -1.84  2 156.7       149.7 147.7 160.2             154.4 164.3 184.1                         134.1 
5410.91 26.0 4.47  0.40  2 46.4  45.9  46.2  51.3  49.5  50.0  75.4  56.7  55.8  59.8  63.3  43.8  55.0  51.5  33.8  
5415.20 26.0 4.39  0.64  2 67.5  62.0        63.9              88.4              64.5  75.8  62.1  76.9  71.2  51.3  
5429.70 26.0 0.96 -1.88  2 153.2 155.4 151.5 158.8 156.9 178.8 222.2 178.3 184.0 198.0 195.1 166.6 213.7 186.6 150.6 
5434.52 26.0 1.01 -2.12  2 133.2 131.5 132.1 133.6 146.5             129.0 148.1 166.6       141.9 186.6 156.0 125.4 
5473.90 26.0 4.15 -0.72 12 25.5        13.6  12.9        17.3  32.5        23.4  12.6  25.5        21.1  16.3  8.6   
5493.50 26.0 4.10 -1.48 12                                                             6.9                           
5497.52 26.0 1.01 -2.85  2 108.8 109.2       110.9 116.2 127.2 151.2 108.1       142.7 143.5 113.9 151.7 122.8 104.1 
5501.47 26.0 0.96 -3.05  2 98.8  92.8  105.2 106.8 106.9 116.4 143.1 97.6  110.8 135.7 131.3 102.6 144.6 112.5 98.9  
5506.78 26.0 0.99 -2.80  2 118.1 102.6 109.5 116.5 120.6 121.4 157.7 123.2 118.9 148.2 144.0 116.2 158.9 126.9 97.4  
5554.90 26.0 4.55 -0.27 12 25.1              16.8        23.8  29.6        19.4  17.0  26.1  13.2  20.9  18.6  15.0  
5563.60 26.0 4.19 -0.75 12 15.5  11.4  22.0  16.7  16.4  22.0              17.9  19.7  32.1  19.4        26.5  17.4  
5586.76 26.0 3.37 -0.14  2 91.7  92.5  88.5  87.3  93.5  99.5  122.7 83.0  104.3 105.1 117.8 95.4  114.5 99.4  84.6  
5615.64 26.0 3.33  0.04 12             110.9 107.2       113.1 137.8 121.1       120.5       110.4 132.7       100.4 
5618.63 26.0 4.21 -1.28  2                               7.8   11.1                    8.3                           
5638.26 26.0 4.22 -0.72 12             12.7  14.2  15.1  18.6  27.6  19.3  13.4  14.0  23.1  14.8  17.8  18.5  11.4  
5662.52 26.0 4.18 -0.57  2 23.6              19.6  26.2  31.2  51.3  30.7  25.9  30.3  38.6  32.2        31.9        
5705.99 26.0 4.61 -0.46 12             9.5   9.0         10.9  18.4        13.2        13.5  10.1  12.6  9.0         
5717.83 26.0 4.28 -0.96 12                               10.7  18.9                    9.6   13.6        12.8        
5753.12 26.0 4.26 -0.69  2 15.7  15.5  16.5  12.1        20.4  31.0        14.0  15.4  25.1  22.8  18.6  16.1  12.5  
5762.99 26.0 4.21 -0.36 12 29.8  29.2  30.9  31.2  37.2  37.9  57.4  38.4  32.3  39.8  47.9  36.1  38.0  37.2  34.6  
5816.37 26.0 4.55 -0.60  2 12.9                          9.0   17.1              8.6   14.8  12.2                    
5956.69 26.0 0.86 -4.61  2 22.4        20.0  24.9  29.3  34.4  67.6  30.0  33.9  32.2  52.7  34.4  55.7  38.1        
6003.01 26.0 3.88 -1.10 12 16.9  18.3  17.1  16.7  21.1  23.8  43.4  19.9  19.3  21.1  32.1  20.6  28.7  25.7  9.0   
6008.56 26.0 3.88 -0.98 12 20.4        20.0  21.9  19.9  31.0  40.8  19.5  20.4  25.1  34.4  19.6  28.0  30.8  15.7  
6056.00 26.0 4.73 -0.32 12             13.2  10.5        13.3  22.8              7.0   16.8        10.2  10.5        
6065.48 26.0 2.61 -1.53  2 78.1  73.7  71.3  72.9  76.9  85.5  110.3 93.2  85.0  89.3  99.4  84.2  106.0 92.5  70.0  
6082.71 26.0 2.22 -3.57  2                   6.1         10.9  22.2              7.9   16.4        11.4              
6137.69 26.0 2.59 -1.40  2 85.8  84.4  82.5  89.0  86.0  96.8  124.1 92.9  92.5  99.3  111.1 87.1  111.1 98.3  81.2  
6151.62 26.0 2.18 -3.30  2 15.9  16.5  13.8  12.5  15.9  19.2  38.1  14.4  20.2  16.2  29.5  13.3  27.2  20.2  10.7  
6213.43 26.0 2.22 -2.48  2 51.7  41.2  50.3  52.2  47.9  56.9  90.5  52.3  54.6  56.9  72.4  45.1  74.5  58.0  38.2  
6219.28 26.0 2.20 -2.43  2 63.9  54.1  55.0  58.2  62.2  64.9  95.6  55.4  69.6  70.3  83.4  59.5  82.0  68.3  53.7  
6230.72 26.0 2.56 -1.28  2 94.9  90.7  83.0  92.8  102.0             98.7  105.4 116.5 125.9 103.3 127.2 108.8 87.8  
6240.65 26.0 2.22 -3.17  2 12.7  9.9   19.5  13.1  18.8  20.3  39.4  29.6  18.1  14.9  28.5  13.8  27.1  20.7        
6246.32 26.0 3.60 -0.88  2 44.4  45.9  38.6  51.2  48.6  56.7  77.0  54.1  54.8  52.7  63.3  52.2  61.3  58.5  40.9  
6265.13 26.0 2.18 -2.55  2       53.7  53.5  60.9  61.9              57.6        67.1  82.9  63.9        61.2  42.3  
6344.15 26.0 2.43 -2.92  2 14.8  12.3  16.6  24.4  22.9  27.6  44.1        23.1  24.6  37.0  14.9  30.5  20.7  10.6  
6355.03 26.0 2.84 -2.29  2 22.0  16.0  23.2  19.4  25.4  27.8  50.5  21.8  26.2  24.3  37.5  20.9  30.8  29.2  13.7  
6393.60 26.0 2.43 -1.58  2 91.4  89.7  93.7  94.7  95.1  102.6 133.4 99.0  98.2  105.2 114.9 94.9  119.3 100.8 84.0  
6421.35 26.0 2.28 -2.03  2       74.6  80.0  80.0        91.5  119.4 86.3  87.3  100.1       85.4        92.2  66.3  
6430.85 26.0 2.18 -2.01  2 82.7  74.3  78.0  84.3  75.2  94.4  123.1 87.0  92.3  101.2 111.1 88.9  116.8 98.9  75.8  
6481.87 26.0 2.28 -2.98  2 19.0        21.4  21.6              54.1  32.7              46.6        40.2              
6498.94 26.0 0.96 -4.69  2 25.7  15.0  21.1  15.5        32.1  59.2  22.2              43.6        42.6              
6592.91 26.0 2.73 -1.47  2 75.7  73.3  68.9  74.6  72.1  85.2  110.5 83.0  78.9  83.2  98.0  74.2  98.1  77.7  61.9  
6593.87 26.0 2.44 -2.42  2 42.5  36.2  39.0  41.7  43.7  57.2  81.1  44.4  48.9  53.1  65.6  45.6  62.0  50.9  35.3  
6677.99 26.0 2.69 -1.42  2 85.0  76.8  81.7  81.1  89.7  92.3  119.5 89.3  89.7  92.1  108.7 88.4  110.7 93.0  77.0  
6705.10 26.0 4.61 -0.87 12                                     7.9                     5.7                           
6750.15 26.0 2.42 -2.62  2 26.6  24.4  30.0  35.8  36.2  43.9  67.0  35.6  35.3  38.6  55.9  31.2  52.9  40.4  27.7  
6841.34 26.0 4.61 -0.49 12                                                                         11.3              
6843.66 26.0 4.55 -0.73 12                   9.1         7.4   11.0        6.2   9.0   10.2        9.2               
7495.07 26.0 4.22 -0.10 12 48.8  44.2  46.5  47.5  50.0  59.2  76.0  56.1  55.6  53.8  65.4  46.7  61.5  52.9  32.9  
7586.02 26.0 4.31 -0.27 12 35.1  33.8  28.7  33.4  36.9  37.1  53.1        40.6  40.0  49.7  34.6  48.9  38.7  24.4  
4491.40 26.1 2.86 -2.64  2 47.8  42.0  55.4  52.3  60.6  56.0  60.3        55.7  65.2  64.2        65.4  54.5  48.9  
4576.33 26.1 2.84 -2.92  2 38.4  36.3  43.1  39.2  37.4  42.8  55.3        42.9  50.8  51.3  41.2  58.6  44.5  36.4  
4620.51 26.1 2.83 -3.19  2 23.8        23.9  32.3  31.9  26.1  32.8        26.4  36.4  32.2  21.4  37.1  29.8  22.2  
5197.57 26.1 3.23 -2.05  2 55.8  53.0  66.1  67.5  62.7  68.8  74.3  66.9  65.9  70.4  70.7  65.9  74.0  62.8  46.6  
5234.62 26.1 3.22 -2.21  2 61.2  55.9  69.0  56.7  51.2  71.2  78.5  62.0  69.7  79.3  74.1  71.2  75.8  64.2  56.9  
5414.09 26.1 3.22 -3.48  2                                     7.5                     9.9         7.5   10.7  13.3  
7711.72 26.1 3.90 -2.45  2 19.3  13.9                          19.6        17.3        18.8                          
4121.32 27.0 0.92 -0.32 13 synth synth synth synth synth synth synth limit synth synth synth synth synth synth synth 
4604.99 28.0 3.48 -0.24 14 20.0        21.3  18.4  35.9  26.9  38.2        19.9  21.0  29.2  24.4  26.1        20.5  
4686.21 28.0 3.60 -0.59 14                                     17.5                    11.6        9.5               
4953.21 28.0 3.74 -0.58 14                   10.7        8.4   17.7                    14.3        8.9               
4998.22 28.0 3.61 -0.70 14                                                             12.8                          
6586.31 28.0 1.95 -2.78 14       7.4               8.6   10.6  21.7              8.7   15.7  7.7   14.0              
6643.63 28.0 1.68 -2.22 14 46.7  42.6  45.8  45.7  47.9  60.3  89.5  40.4  49.2  52.6  74.4  51.0  68.8  58.3  33.9  
6767.77 28.0 1.83 -2.14 14 41.0  33.8  32.0  35.2  37.7  49.9  74.9  36.4  43.6  49.4  62.4  41.0  62.2  55.1  29.2  
5105.50 29.0 1.39 -1.50 13 synth synth limit synth limit synth synth limit limit synth synth limit synth synth limit 
4722.16 30.0 4.03 -0.37 15 27.5  27.1  24.0  31.8  21.5  30.9  44.1        25.2  37.3  36.0  27.7  38.4  35.5  27.4  
4810.54 30.0 4.08 -0.15 15 35.4  31.7  34.8  38.5  37.8  43.5  47.2  46.6  40.4  44.5  45.2  44.9  43.4  44.9  29.0  
7800.28 37.0 0.00  0.14  2 limit limit limit limit limit limit limit limit limit limit limit limit limit limit limit 
4077.71 38.1 0.00  0.15  2 synth synth synth synth synth synth synth       synth synth synth synth synth synth synth 
4215.52 38.1 0.00 -0.17  2 synth synth synth synth synth synth synth       synth synth synth synth synth synth synth 
3774.33 39.1 0.13  0.29 16                                                                         synth             
4398.01 39.1 0.13 -0.75 16 synth synth synth synth       synth synth       synth synth synth synth synth synth       
4682.32 39.1 0.41 -1.73 16 synth synth       synth synth synth synth       synth synth synth       synth synth       
4854.86 39.1 0.99 -0.27 16 synth synth       synth synth synth synth synth synth       synth synth synth synth       
4883.68 39.1 1.08  0.19 16 synth synth synth synth synth synth synth synth synth       synth synth synth synth synth 
4982.13 39.1 1.03 -1.32 16                                                                         synth             
5087.42 39.1 1.08 -0.16 16 synth synth synth synth       synth synth       synth synth synth synth synth       synth 
5119.11 39.1 0.99 -1.33 16                                                             synth                         
5200.41 39.1 0.99 -0.47 16                   synth synth synth synth       synth       synth       synth             
5205.72 39.1 1.03 -0.28 16 synth synth synth synth       synth synth       synth synth synth synth synth synth       
4050.32 40.1 0.71 -1.06 17 synth synth                   synth synth             synth synth       synth             
4149.20 40.1 0.80 -0.04 17 synth synth synth synth synth synth synth       synth synth synth synth synth synth synth 
4161.20 40.1 0.71 -0.59 17 synth synth synth synth synth synth synth       synth synth synth synth synth synth synth 
4208.98 40.1 0.71 -0.51 17 synth synth synth synth       synth synth       synth synth synth synth synth synth synth 
4613.95 40.1 0.97 -1.54 17 synth             synth                         synth       synth       synth             
5112.27 40.1 1.66 -0.85 17                                                                         synth             
3818.86 41.1 1.59 -0.22 18                                                             limit       limit             
3864.11 42.0 0.00 -0.01  2       limit       limit       synth synth             limit synth limit synth       limit 
4262.27 43.0 0.00 -0.35 19 limit limit limit limit limit limit limit       limit limit limit limit limit limit limit 
4554.03 56.1 0.00  0.14 20 synth synth synth synth synth synth synth       synth synth synth synth synth synth synth 
5853.68 56.1 0.60 -0.91 20 synth synth synth synth synth synth synth synth synth synth synth synth synth synth synth 
6496.90 56.1 0.60 -0.41 20       synth synth synth synth synth synth synth synth synth       synth synth synth synth 
3988.51 57.1 0.40  0.21 21 synth       synth synth synth synth synth       synth synth synth       synth synth       
3995.74 57.1 0.17 -0.06 21 synth       synth synth       synth synth       synth synth synth       synth synth       
4086.71 57.1 0.00 -0.07 21 synth synth synth synth synth synth synth       synth synth synth synth synth       synth 
4123.22 57.1 0.32  0.13 21 synth synth       synth synth synth             synth       synth synth             synth 
4322.50 57.1 0.17 -0.93 21                         synth       synth                               synth             
4662.50 57.1 0.00 -1.24 21                                     synth                   synth       synth             
4748.73 57.1 0.93 -0.54 21                                                             synth                         
4804.04 57.1 0.23 -1.49 21                                                             synth                         
4920.98 57.1 0.13 -0.58 21 synth synth synth       synth synth synth       synth       synth synth synth synth       
5114.56 57.1 0.23 -1.03 21                                                             synth                         
5290.82 57.1 0.00 -1.65 21                                                             synth                         
6262.29 57.1 0.40 -1.22 21                                     synth                   synth       synth             
6390.48 57.1 0.32 -1.41 21                                     synth                   synth                         
6774.26 57.1 0.13 -1.77 22                                                             synth       synth             
3999.24 58.1 0.29  0.06 23             synth                               synth       synth       synth             
4073.47 58.1 0.48  0.21 23 synth                               synth                   synth       synth             
4083.22 58.1 0.70  0.27 23                                     synth             synth synth                         
4118.14 58.1 0.70  0.13 23                                                             synth       synth             
4120.83 58.1 0.32 -0.37 23                                                             synth       synth             
4127.36 58.1 0.68  0.31 23                                                             synth                         
4137.64 58.1 0.52  0.40 23 synth       synth synth synth synth synth       synth synth synth       synth synth synth 
4222.60 58.1 0.12 -0.15 23                   synth synth synth synth             synth synth       synth             
4364.65 58.1 0.49 -0.17 23                                                             synth       synth             
4418.78 58.1 0.86  0.27 23                               synth synth                   synth       synth             
4486.91 58.1 0.29 -0.18 23 synth             synth synth synth synth             synth synth synth synth       synth 
4523.08 58.1 0.52 -0.08 23 synth synth synth                                                                         
4560.96 58.1 0.68 -0.26 23                               synth                         synth                         
4562.36 58.1 0.48  0.21 23 synth synth synth synth       synth synth synth synth synth synth synth synth synth synth 
4572.28 58.1 0.68  0.22 23                               synth       synth                                     synth 
4628.16 58.1 0.52  0.14 23 synth synth synth synth synth synth synth       synth synth synth synth synth synth       
5274.23 58.1 1.04  0.13 23                         synth                               synth                         
4222.95 59.1 0.06  0.23 24             limit       synth synth synth             synth synth       synth             
4408.82 59.1 0.00  0.05 24 synth                   synth       synth       synth synth synth       synth             
5259.73 59.1 0.63  0.12 25       synth       synth                   limit             synth limit             limit 
5322.77 59.1 0.48 -0.12 24                   synth       synth       limit             synth limit synth       limit 
4021.33 60.1 0.32 -0.10 26                               synth synth             synth synth       synth             
4059.95 60.1 0.20 -0.52 26                                                             synth                         
4232.37 60.1 0.06 -0.47 26 synth             synth       synth synth       synth       synth       synth             
4446.38 60.1 0.20 -0.35 26 synth synth synth synth synth synth synth       synth synth synth synth synth synth       
4462.98 60.1 0.56  0.04 26 synth synth synth             synth synth synth synth synth synth       synth synth       
4465.06 60.1 0.00 -1.36 26                               synth       limit                         synth             
4465.59 60.1 0.18 -1.10 26                                           limit                                           
4501.81 60.1 0.20 -0.69 26 synth synth synth             synth synth limit synth       synth       synth             
4567.61 60.1 0.20 -1.31 26                                     synth limit                         synth             
4645.76 60.1 0.56 -0.76 26                                     synth limit             synth                         
4706.54 60.1 0.00 -0.71 26 synth synth synth synth synth synth synth limit synth synth synth synth synth synth synth 
4797.15 60.1 0.56 -0.69 26                                           limit             synth       synth             
4825.48 60.1 0.18 -0.42 26 synth synth synth synth       synth synth limit synth synth synth synth synth       synth 
4859.03 60.1 0.32 -0.44 26       synth synth       synth synth synth limit synth       synth       synth synth       
4902.04 60.1 0.06 -1.34 26                                     synth limit             synth       synth             
4914.38 60.1 0.38 -0.70 26                               synth synth limit             synth       synth             
5092.79 60.1 0.38 -0.61 26                               synth       limit             synth       synth             
5130.59 60.1 1.30  0.45 26                                           limit             synth                         
5234.19 60.1 0.55 -0.51 26                               synth       limit       synth synth       synth             
5249.58 60.1 0.97  0.20 26 synth             synth       synth synth synth synth synth synth       synth             
5255.51 60.1 0.20 -0.67 26 synth             synth       synth       synth synth       synth       synth             
5293.16 60.1 0.82  0.10 26 synth             synth       synth synth synth synth synth synth       synth synth       
5319.81 60.1 0.55 -0.14 26 synth       synth synth       synth synth       synth synth synth       synth synth       
4318.93 62.1 0.28 -0.25 27 synth synth synth synth synth synth synth       synth synth synth       synth             
4424.34 62.1 0.48  0.14 27 synth synth synth synth synth synth       limit synth synth synth       synth       synth 
4434.32 62.1 0.38 -0.07 27 synth synth synth synth synth synth synth limit synth synth synth synth synth synth       
4467.34 62.1 0.66  0.15 27 synth                   synth synth synth limit synth synth synth       synth synth       
4537.94 62.1 0.48 -0.48 27       synth       synth             synth limit             synth       synth             
4591.81 62.1 0.18 -1.12 27                                           limit                                           
4604.17 62.1 0.04 -1.39 27                                           limit             synth       synth             
4642.23 62.1 0.38 -0.46 27                               synth synth limit synth       synth       synth             
4669.64 62.1 0.28 -0.53 27 synth             synth             synth limit synth       synth       synth             
4719.84 62.1 0.04 -1.24 27                                     synth limit synth       synth       synth             
3819.67 63.1 0.00  0.51 28 synth synth synth synth synth synth             synth                               synth 
3907.11 63.1 0.21  0.17 28 synth       synth synth synth synth synth       synth synth synth       synth             
4129.72 63.1 0.00  0.22 28 synth synth synth synth synth synth synth synth synth synth synth synth synth synth synth 
4205.04 63.1 0.00  0.21 28 synth synth synth synth synth synth synth synth synth synth synth synth synth synth synth 
6049.51 63.1 1.28 -0.80 28                                           limit                                           
6437.64 63.1 1.32 -0.32 28                                           limit                                           
6645.06 63.1 1.38  0.12 28             synth             synth synth limit synth       synth       synth synth       
4049.85 64.1 0.99  0.48 29             limit                                                                   limit 
4130.37 64.1 0.73 -0.02 30                   synth       synth                         synth       synth             
4215.02 64.1 0.43 -0.44 29                                                 limit                               limit 
4251.73 64.1 0.38 -0.22 29                   synth synth synth synth             limit synth limit synth             
4498.29 64.1 0.43 -1.08 29                                           limit       limit       limit             limit 
3702.85 65.1 0.13  0.44 31                                                                         synth             
4002.57 65.1 0.64  0.10 31                                                       limit                               
4752.53 65.1 0.00 -0.55 31                                           limit       limit synth       synth             
3944.68 66.1 0.00  0.11 32                         synth                                                             
3983.65 66.1 0.54 -0.31 32                               synth synth                   synth                         
4103.31 66.1 0.10 -0.38 32 synth synth synth synth synth synth synth       synth synth synth limit synth synth synth 
4449.70 66.1 0.00 -1.03 32 synth synth             synth synth synth limit synth synth synth limit synth synth synth 
3890.97 67.1 0.08  0.46 33                                                             synth       limit             
3830.48 68.1 0.00 -0.22 34                   synth synth                                           synth             
3896.23 68.1 0.06 -0.12 34 synth             synth       synth             synth limit synth       synth             
3906.31 68.1 0.00  0.12 34                                                                   limit                   
3795.76 69.1 0.03 -0.23 35                                                                         synth             
3848.02 69.1 0.00 -0.14 35                                     synth       limit                                     
3996.51 69.1 0.00 -1.20 35                   limit                                                                   
3694.20 70.1 0.00 -0.30 36 synth synth limit synth synth synth synth       limit limit synth limit synth limit synth 
4093.15 72.1 0.45 -1.15 37 limit       limit limit       limit limit limit limit limit synth limit synth limit limit 
3800.12 77.0 0.00 -1.44 38 limit       limit limit       limit limit       limit       synth       limit             
4057.81 82.0 1.32 -0.22 39 limit limit limit limit limit limit limit limit limit limit limit limit limit limit limit 
4019.13 90.1 0.00 -0.23 40 limit limit limit limit limit limit limit limit limit limit limit limit limit limit       


==> anc/MRtab5.txt <==
Title: Detailed Abundances of 15 Stars in the Metal-Poor Globular Cluster NGC
        4833
Authors: Roederer I.U., Thompson I.B.
Table: Abundances Derived from Individual Lines
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  6 A6     ---     Name     Star name
   8- 12 A5     ---     Species  Species of the transition
  14- 20 F7.2   0.1nm   Wave     Wavelength in Angstroms
  22- 22 A1     ---   l_logeps   [?] Flag for upper limit on log epsilon
                                  abundance
  24- 28 F5.2   ---     logeps   Log epsilon abundance
  30- 33 F4.2   ---   e_logeps   [?] Error in log epsilon abundance
--------------------------------------------------------------------------------
2-185  Li I  6707.80 <  0.53      
2-185  [O I] 6300.30 <  7.16      
2-185  O I   7771.94 <  6.83      
2-185  O I   7774.17 <  7.24      
2-185  O I   7775.39 <  7.40      
2-185  Na I  5682.63    4.51 0.20 
2-185  Na I  5688.20    4.60 0.20 
2-185  Na I  6160.75    4.74 0.21 
2-185  Mg I  4702.99    5.38 0.32 
2-185  Mg I  5528.40    5.60 0.29 
2-185  Mg I  5711.09    5.53 0.15 
2-185  Al I  6696.02    5.38 0.15 
2-185  Al I  6698.67    5.02 0.19 
2-185  Al I  7835.31    5.32 0.16 
2-185  Al I  7836.13    5.41 0.15 
2-185  Si I  5701.10    6.23 0.22 
2-185  Si I  5708.40    6.08 0.21 
2-185  Si I  5772.15    5.92 0.23 
2-185  K I   7664.90    3.19 0.29 
2-185  Ca I  4455.89    4.52 0.31 
2-185  Ca I  5588.76    4.61 0.28 
2-185  Ca I  6102.72    4.72 0.24 
2-185  Ca I  6122.21    4.70 0.31 
2-185  Ca I  6162.17    4.75 0.35 
2-185  Ca I  6439.07    4.53 0.28 
2-185  Sc II 5641.00    1.34 0.10 
2-185  Sc II 5657.90    1.28 0.09 
2-185  Sc II 5667.15    1.31 0.11 
2-185  Sc II 6604.60    1.07 0.10 
2-185  Ti I  4512.73    2.84 0.14 
2-185  Ti I  4533.24    2.80 0.30 
2-185  Ti I  4534.78    2.71 0.25 
2-185  Ti I  4548.76    2.98 0.17 
2-185  Ti I  4840.87    2.79 0.13 
2-185  Ti I  4997.10    2.92 0.14 
2-185  Ti I  4999.50    2.94 0.28 
2-185  Ti I  5064.65    3.00 0.23 
2-185  Ti I  5173.74    2.99 0.22 
2-185  Ti I  5192.97    2.93 0.22 
2-185  Ti I  5210.38    2.89 0.23 
2-185  Ti I  5866.45    2.83 0.15 
2-185  Ti II 4443.80    3.21 0.22 
2-185  Ti II 4501.27    3.13 0.22 
2-185  Ti II 4583.41    3.18 0.09 
2-185  Ti II 4708.66    3.21 0.09 
2-185  Ti II 5185.90    3.06 0.10 
2-185  Ti II 5336.79    3.24 0.10 
2-185  Ti II 5381.02    3.24 0.10 
2-185  Ti II 5418.77    3.17 0.10 
2-185  V I   4379.23    1.29 0.21 
2-185  V II  3951.96    2.10 0.22 
2-185  V II  4005.71    1.92 0.21 
2-185  Cr I  4545.95    3.06 0.14 
2-185  Cr I  4646.15    3.17 0.24 
2-185  Cr I  4651.28    3.09 0.13 
2-185  Cr I  5296.69    3.12 0.14 
2-185  Cr I  5345.80    3.29 0.21 
2-185  Cr I  5348.31    3.22 0.15 
2-185  Cr I  5409.77    3.24 0.24 
2-185  Cr II 4588.14    3.71 0.09 
2-185  Mn I  4754.04    2.64 0.14 
2-185  Fe I  4114.44    5.32 0.25 
2-185  Fe I  4175.64    5.37 0.33 
2-185  Fe I  4182.38    5.30 0.21 
2-185  Fe I  4184.89    5.15 0.30 
2-185  Fe I  4442.34    5.33 0.36 
2-185  Fe I  4447.72    5.44 0.36 
2-185  Fe I  4461.97    5.50 0.14 
2-185  Fe I  4489.74    5.20 0.33 
2-185  Fe I  4592.65    5.44 0.33 
2-185  Fe I  4602.94    5.20 0.33 
2-185  Fe I  4630.12    5.33 0.14 
2-185  Fe I  4647.43    5.36 0.19 
2-185  Fe I  4707.27    5.36 0.20 
2-185  Fe I  4733.59    5.39 0.23 
2-185  Fe I  4736.77    5.30 0.24 
2-185  Fe I  4768.40    5.49 0.14 
2-185  Fe I  4871.32    5.16 0.35 
2-185  Fe I  4875.88    5.36 0.14 
2-185  Fe I  4885.43    5.33 0.14 
2-185  Fe I  4890.76    5.33 0.36 
2-185  Fe I  4891.49    5.34 0.38 
2-185  Fe I  4903.31    5.23 0.27 
2-185  Fe I  4918.99    5.24 0.36 
2-185  Fe I  4924.77    5.17 0.16 
2-185  Fe I  4938.81    5.18 0.22 
2-185  Fe I  4939.69    5.38 0.30 
2-185  Fe I  4946.39    5.24 0.14 
2-185  Fe I  4966.09    5.37 0.19 
2-185  Fe I  4973.10    5.39 0.14 
2-185  Fe I  4994.13    5.28 0.31 
2-185  Fe I  5002.79    5.43 0.14 
2-185  Fe I  5014.94    5.28 0.15 
2-185  Fe I  5022.24    5.29 0.14 
2-185  Fe I  5028.13    5.17 0.14 
2-185  Fe I  5049.82    5.41 0.33 
2-185  Fe I  5051.63    5.31 0.35 
2-185  Fe I  5068.77    5.28 0.23 
2-185  Fe I  5131.47    5.36 0.15 
2-185  Fe I  5141.74    5.43 0.16 
2-185  Fe I  5150.84    5.22 0.29 
2-185  Fe I  5166.28    5.45 0.34 
2-185  Fe I  5171.60    5.33 0.37 
2-185  Fe I  5192.34    5.39 0.34 
2-185  Fe I  5194.94    5.32 0.34 
2-185  Fe I  5198.71    5.39 0.21 
2-185  Fe I  5216.27    5.43 0.34 
2-185  Fe I  5217.39    5.38 0.17 
2-185  Fe I  5225.53    5.37 0.20 
2-185  Fe I  5232.94    5.15 0.36 
2-185  Fe I  5242.49    5.45 0.15 
2-185  Fe I  5266.56    5.34 0.34 
2-185  Fe I  5281.79    5.46 0.28 
2-185  Fe I  5283.62    5.35 0.27 
2-185  Fe I  5307.36    5.39 0.19 
2-185  Fe I  5322.04    5.20 0.15 
2-185  Fe I  5332.90    5.45 0.26 
2-185  Fe I  5339.93    5.27 0.21 
2-185  Fe I  5353.37    5.46 0.15 
2-185  Fe I  5364.87    5.27 0.15 
2-185  Fe I  5367.47    5.21 0.16 
2-185  Fe I  5371.49    5.30 0.54 
2-185  Fe I  5393.17    5.20 0.20 
2-185  Fe I  5397.13    5.32 0.38 
2-185  Fe I  5405.77    5.26 0.38 
2-185  Fe I  5410.91    5.15 0.15 
2-185  Fe I  5415.20    5.20 0.20 
2-185  Fe I  5429.70    5.21 0.38 
2-185  Fe I  5434.52    5.16 0.38 
2-185  Fe I  5473.90    5.47 0.15 
2-185  Fe I  5497.52    5.38 0.34 
2-185  Fe I  5501.47    5.31 0.30 
2-185  Fe I  5506.78    5.50 0.35 
2-185  Fe I  5554.90    5.48 0.15 
2-185  Fe I  5563.60    5.26 0.16 
2-185  Fe I  5586.76    5.21 0.28 
2-185  Fe I  5662.52    5.30 0.15 
2-185  Fe I  5753.12    5.29 0.15 
2-185  Fe I  5762.99    5.26 0.14 
2-185  Fe I  5816.37    5.44 0.16 
2-185  Fe I  5956.69    5.25 0.14 
2-185  Fe I  6003.01    5.27 0.15 
2-185  Fe I  6008.56    5.25 0.14 
2-185  Fe I  6065.48    5.36 0.20 
2-185  Fe I  6137.69    5.35 0.22 
2-185  Fe I  6151.62    5.37 0.15 
2-185  Fe I  6213.43    5.34 0.14 
2-185  Fe I  6219.28    5.48 0.15 
2-185  Fe I  6230.72    5.37 0.24 
2-185  Fe I  6240.65    5.17 0.15 
2-185  Fe I  6246.32    5.30 0.14 
2-185  Fe I  6344.15    5.25 0.15 
2-185  Fe I  6355.03    5.33 0.14 
2-185  Fe I  6393.60    5.42 0.23 
2-185  Fe I  6430.85    5.36 0.20 
2-185  Fe I  6481.87    5.25 0.14 
2-185  Fe I  6498.94    5.49 0.14 
2-185  Fe I  6592.91    5.36 0.17 
2-185  Fe I  6593.87    5.37 0.14 
2-185  Fe I  6677.99    5.43 0.19 
2-185  Fe I  6750.15    5.23 0.14 
2-185  Fe I  7495.07    5.29 0.14 
2-185  Fe I  7586.02    5.32 0.14 
2-185  Fe II 4491.40    5.19 0.10 
2-185  Fe II 4576.33    5.26 0.10 
2-185  Fe II 4620.51    5.19 0.10 
2-185  Fe II 5197.57    5.15 0.11 
2-185  Fe II 5234.62    5.40 0.11 
2-185  Fe II 7711.72    5.48 0.11 
2-185  Co I  4121.32    2.41 0.38 
2-185  Ni I  4604.99    3.81 0.14 
2-185  Ni I  6643.63    4.03 0.13 
2-185  Ni I  6767.77    4.03 0.13 
2-185  Cu I  5105.50    1.25 0.19 
2-185  Zn I  4722.16    2.46 0.13 
2-185  Zn I  4810.54    2.47 0.14 
2-185  Rb I  7800.28 <  1.87      
2-185  Sr II 4077.71    0.96 0.13 
2-185  Sr II 4215.52    0.93 0.18 
2-185  Y II  4398.01   -0.34 0.09 
2-185  Y II  4682.32   -0.10 0.10 
2-185  Y II  4854.86   -0.31 0.09 
2-185  Y II  4883.68   -0.16 0.09 
2-185  Y II  5087.42   -0.22 0.09 
2-185  Y II  5205.72   -0.04 0.11 
2-185  Zr II 4050.32    0.70 0.12 
2-185  Zr II 4149.20    0.76 0.13 
2-185  Zr II 4161.20    0.73 0.09 
2-185  Zr II 4208.98    0.67 0.09 
2-185  Zr II 4613.95    0.91 0.10 
2-185  Ba II 4554.03   -0.18 0.28 
2-185  Ba II 5853.68   -0.06 0.10 
2-185  La II 3988.51   -1.03 0.12 
2-185  La II 3995.74   -0.94 0.11 
2-185  La II 4086.71   -0.97 0.10 
2-185  La II 4123.22   -0.97 0.10 
2-185  La II 4920.98   -0.85 0.09 
2-185  Ce II 4073.47   -0.32 0.11 
2-185  Ce II 4137.64   -0.53 0.10 
2-185  Ce II 4486.91   -0.32 0.09 
2-185  Ce II 4523.08   -0.47 0.09 
2-185  Ce II 4562.36   -0.47 0.09 
2-185  Ce II 4628.16   -0.50 0.10 
2-185  Pr II 4408.82   -1.17 0.10 
2-185  Nd II 4232.37   -0.46 0.10 
2-185  Nd II 4446.38   -0.58 0.09 
2-185  Nd II 4462.98   -0.49 0.09 
2-185  Nd II 4501.81   -0.46 0.10 
2-185  Nd II 4706.54   -0.61 0.09 
2-185  Nd II 4825.48   -0.43 0.09 
2-185  Nd II 5249.58   -0.46 0.13 
2-185  Nd II 5255.51   -0.22 0.11 
2-185  Nd II 5293.16   -0.64 0.19 
2-185  Nd II 5319.81   -0.43 0.12 
2-185  Sm II 4318.93   -0.67 0.09 
2-185  Sm II 4424.34   -1.15 0.09 
2-185  Sm II 4434.32   -0.91 0.10 
2-185  Sm II 4467.34   -0.73 0.10 
2-185  Sm II 4669.64   -0.76 0.10 
2-185  Eu II 3819.67   -1.42 0.27 
2-185  Eu II 3907.11   -1.30 0.14 
2-185  Eu II 4129.72   -1.30 0.18 
2-185  Eu II 4205.04   -1.24 0.22 
2-185  Dy II 4103.31   -0.75 0.11 
2-185  Dy II 4449.70   -0.36 0.09 
2-185  Er II 3896.23   -0.95 0.15 
2-185  Yb II 3694.20   -1.48 0.27 
2-185  Hf II 4093.15 < -0.30      
2-185  Ir I  3800.12 <  0.50      
2-185  Pb I  4057.81 <  0.69      
2-185  Th II 4019.13 < -1.25      
2-277  Li I  6707.80 <  0.62      
2-277  [O I] 6300.30    7.12 0.19 
2-277  O I   7771.94    6.86 0.19 
2-277  O I   7774.17    7.13 0.19 
2-277  O I   7775.39    7.19 0.20 
2-277  Na I  5682.63    4.15 0.22 
2-277  Na I  5688.20    4.27 0.20 
2-277  Na I  6160.75    4.43 0.23 
2-277  Mg I  4702.99    5.72 0.37 
2-277  Mg I  5528.40    5.87 0.34 
2-277  Mg I  5711.09    5.82 0.14 
2-277  Al I  6696.02 <  5.01      
2-277  Al I  6698.67 <  5.27      
2-277  Al I  7835.31 <  5.26      
2-277  Al I  7836.13 <  5.04      
2-277  Si I  5665.55    6.03 0.24 
2-277  Si I  5701.10    6.47 0.21 
2-277  Si I  5708.40    5.73 0.22 
2-277  K I   7664.90    3.04 0.26 
2-277  Ca I  4455.89    4.47 0.30 
2-277  Ca I  5588.76    4.61 0.27 
2-277  Ca I  6102.72    4.61 0.21 
2-277  Ca I  6122.21    4.66 0.30 
2-277  Ca I  6162.17    4.75 0.34 
2-277  Ca I  6439.07    4.51 0.27 
2-277  Sc II 5641.00    1.10 0.11 
2-277  Sc II 5657.90    1.16 0.09 
2-277  Sc II 5667.15    1.13 0.13 
2-277  Sc II 6604.60    0.98 0.11 
2-277  Ti I  4512.73    2.77 0.13 
2-277  Ti I  4533.24    2.81 0.30 
2-277  Ti I  4534.78    2.73 0.24 
2-277  Ti I  4548.76    2.93 0.15 
2-277  Ti I  4555.48    2.89 0.14 
2-277  Ti I  4840.87    2.80 0.13 
2-277  Ti I  4999.50    2.73 0.21 
2-277  Ti I  5064.65    2.87 0.18 
2-277  Ti I  5173.74    2.88 0.17 
2-277  Ti I  5192.97    3.01 0.22 
2-277  Ti I  5210.38    3.00 0.23 
2-277  Ti II 4418.33    3.00 0.09 
2-277  Ti II 4443.80    3.06 0.22 
2-277  Ti II 4493.52    3.10 0.09 
2-277  Ti II 4501.27    3.11 0.22 
2-277  Ti II 4583.41    3.12 0.09 
2-277  Ti II 4708.66    3.05 0.09 
2-277  Ti II 5185.90    3.11 0.10 
2-277  Ti II 5336.79    3.07 0.10 
2-277  Ti II 5381.02    3.03 0.10 
2-277  Ti II 5418.77    3.20 0.10 
2-277  V I   4379.23    1.35 0.18 
2-277  V II  3951.96    1.83 0.22 
2-277  V II  4005.71    1.80 0.21 
2-277  Cr I  4545.95    3.18 0.14 
2-277  Cr I  4646.15    3.16 0.21 
2-277  Cr I  4651.28    3.23 0.13 
2-277  Cr I  5296.69    3.38 0.15 
2-277  Cr I  5345.80    3.22 0.18 
2-277  Cr I  5348.31    3.07 0.14 
2-277  Cr I  5409.77    3.04 0.18 
2-277  Mn I  4754.04    2.76 0.14 
2-277  Fe I  4114.44    5.16 0.20 
2-277  Fe I  4154.50    5.35 0.35 
2-277  Fe I  4182.38    5.09 0.16 
2-277  Fe I  4222.21    5.22 0.36 
2-277  Fe I  4442.34    5.44 0.37 
2-277  Fe I  4447.72    5.25 0.34 
2-277  Fe I  4481.61    5.36 0.14 
2-277  Fe I  4489.74    5.09 0.30 
2-277  Fe I  4592.65    5.45 0.32 
2-277  Fe I  4595.36    5.30 0.14 
2-277  Fe I  4602.94    5.28 0.34 
2-277  Fe I  4630.12    5.31 0.14 
2-277  Fe I  4647.43    5.18 0.15 
2-277  Fe I  4707.27    5.31 0.18 
2-277  Fe I  4733.59    5.28 0.18 
2-277  Fe I  4736.77    5.34 0.24 
2-277  Fe I  4871.32    5.10 0.34 
2-277  Fe I  4890.76    5.14 0.33 
2-277  Fe I  4903.31    5.08 0.23 
2-277  Fe I  4918.99    5.17 0.35 
2-277  Fe I  4924.77    5.10 0.14 
2-277  Fe I  4938.81    5.26 0.22 
2-277  Fe I  4939.69    5.34 0.28 
2-277  Fe I  4946.39    5.12 0.14 
2-277  Fe I  4966.09    5.32 0.17 
2-277  Fe I  4973.10    5.05 0.14 
2-277  Fe I  4994.13    5.40 0.32 
2-277  Fe I  5001.86    5.20 0.19 
2-277  Fe I  5051.63    5.52 0.36 
2-277  Fe I  5068.77    5.14 0.19 
2-277  Fe I  5083.34    5.44 0.33 
2-277  Fe I  5131.47    5.45 0.15 
2-277  Fe I  5141.74    5.41 0.15 
2-277  Fe I  5150.84    5.14 0.26 
2-277  Fe I  5166.28    5.36 0.32 
2-277  Fe I  5171.60    5.31 0.37 
2-277  Fe I  5191.45    5.39 0.32 
2-277  Fe I  5192.34    5.37 0.34 
2-277  Fe I  5194.94    5.08 0.30 
2-277  Fe I  5198.71    5.16 0.16 
2-277  Fe I  5202.34    5.47 0.28 
2-277  Fe I  5216.27    5.19 0.29 
2-277  Fe I  5217.39    5.31 0.15 
2-277  Fe I  5225.53    5.30 0.17 
2-277  Fe I  5232.94    5.20 0.36 
2-277  Fe I  5242.49    5.38 0.15 
2-277  Fe I  5266.56    5.21 0.32 
2-277  Fe I  5283.62    5.30 0.26 
2-277  Fe I  5307.36    5.28 0.16 
2-277  Fe I  5324.18    5.27 0.32 
2-277  Fe I  5332.90    5.33 0.21 
2-277  Fe I  5339.93    5.26 0.20 
2-277  Fe I  5353.37    5.48 0.15 
2-277  Fe I  5364.87    5.24 0.15 
2-277  Fe I  5367.47    5.10 0.15 
2-277  Fe I  5371.49    5.07 0.38 
2-277  Fe I  5393.17    5.27 0.20 
2-277  Fe I  5397.13    5.26 0.38 
2-277  Fe I  5410.91    5.18 0.15 
2-277  Fe I  5415.20    5.13 0.18 
2-277  Fe I  5429.70    5.34 0.38 
2-277  Fe I  5434.52    5.22 0.37 
2-277  Fe I  5497.52    5.49 0.34 
2-277  Fe I  5501.47    5.28 0.28 
2-277  Fe I  5506.78    5.27 0.31 
2-277  Fe I  5563.60    5.17 0.17 
2-277  Fe I  5586.76    5.26 0.28 
2-277  Fe I  5753.12    5.33 0.15 
2-277  Fe I  5762.99    5.30 0.14 
2-277  Fe I  6003.01    5.38 0.15 
2-277  Fe I  6065.48    5.35 0.18 
2-277  Fe I  6137.69    5.39 0.22 
2-277  Fe I  6151.62    5.49 0.15 
2-277  Fe I  6213.43    5.26 0.14 
2-277  Fe I  6219.28    5.40 0.14 
2-277  Fe I  6230.72    5.35 0.23 
2-277  Fe I  6240.65    5.15 0.16 
2-277  Fe I  6246.32    5.39 0.14 
2-277  Fe I  6265.13    5.49 0.14 
2-277  Fe I  6344.15    5.25 0.15 
2-277  Fe I  6355.03    5.25 0.15 
2-277  Fe I  6393.60    5.46 0.22 
2-277  Fe I  6421.35    5.44 0.18 
2-277  Fe I  6430.85    5.29 0.17 
2-277  Fe I  6498.94    5.34 0.15 
2-277  Fe I  6592.91    5.39 0.17 
2-277  Fe I  6593.87    5.35 0.14 
2-277  Fe I  6677.99    5.35 0.17 
2-277  Fe I  6750.15    5.28 0.14 
2-277  Fe I  7495.07    5.27 0.14 
2-277  Fe I  7586.02    5.35 0.14 
2-277  Fe II 4491.40    5.11 0.10 
2-277  Fe II 4576.33    5.25 0.10 
2-277  Fe II 5197.57    5.12 0.11 
2-277  Fe II 5234.62    5.31 0.11 
2-277  Fe II 7711.72    5.33 0.12 
2-277  Co I  4121.32    2.36 0.35 
2-277  Ni I  6586.31    4.00 0.16 
2-277  Ni I  6643.63    4.06 0.13 
2-277  Ni I  6767.77    4.00 0.13 
2-277  Cu I  5105.50    1.47 0.19 
2-277  Zn I  4722.16    2.49 0.13 
2-277  Zn I  4810.54    2.43 0.13 
2-277  Rb I  7800.28 <  1.90      
2-277  Sr II 4077.71    1.00 0.13 
2-277  Sr II 4215.52    0.94 0.24 
2-277  Y II  4398.01   -0.22 0.09 
2-277  Y II  4682.32    0.17 0.10 
2-277  Y II  4854.86   -0.16 0.09 
2-277  Y II  4883.68   -0.13 0.09 
2-277  Y II  5087.42   -0.10 0.09 
2-277  Y II  5205.72    0.02 0.11 
2-277  Zr II 4050.32    0.76 0.13 
2-277  Zr II 4149.20    0.82 0.13 
2-277  Zr II 4161.20    0.64 0.09 
2-277  Zr II 4208.98    0.70 0.09 
2-277  Tc I  4262.27 <  0.49      
2-277  Ba II 4554.03   -0.17 0.30 
2-277  Ba II 5853.68   -0.14 0.10 
2-277  Ba II 6496.90    0.07 0.10 
2-277  La II 4086.71   -0.99 0.10 
2-277  La II 4123.22   -0.78 0.10 
2-277  La II 4920.98   -0.96 0.10 
2-277  Ce II 4523.08   -0.54 0.09 
2-277  Ce II 4562.36   -0.57 0.10 
2-277  Ce II 4628.16   -0.48 0.10 
2-277  Pr II 5259.73   -0.72 0.20 
2-277  Nd II 4446.38   -0.60 0.10 
2-277  Nd II 4462.98   -0.63 0.10 
2-277  Nd II 4501.81   -0.27 0.10 
2-277  Nd II 4706.54   -0.63 0.10 
2-277  Nd II 4825.48   -0.33 0.09 
2-277  Nd II 4859.03   -0.54 0.09 
2-277  Sm II 4318.93   -1.02 0.11 
2-277  Sm II 4424.34   -0.84 0.09 
2-277  Sm II 4434.32   -0.78 0.10 
2-277  Sm II 4537.94   -0.60 0.11 
2-277  Eu II 3819.67   -1.40 0.27 
2-277  Eu II 4129.72   -1.31 0.18 
2-277  Eu II 4205.04   -1.31 0.19 
2-277  Dy II 4103.31   -0.69 0.11 
2-277  Dy II 4449.70   -0.87 0.12 
2-277  Yb II 3694.20   -1.46 0.30 
2-277  Pb I  4057.81 <  1.14      
2-277  Th II 4019.13 < -0.82      
2-882  Li I  6707.80 <  0.33      
2-882  [O I] 6300.30 <  7.11      
2-882  O I   7771.94 <  6.79      
2-882  O I   7774.17 <  6.99      
2-882  O I   7775.39 <  7.34      
2-882  Na I  5682.63    4.44 0.20 
2-882  Na I  5688.20    4.57 0.20 
2-882  Na I  6160.75    4.77 0.20 
2-882  Mg I  4702.99    5.26 0.29 
2-882  Mg I  5528.40    5.60 0.29 
2-882  Mg I  5711.09    5.37 0.15 
2-882  Al I  6696.02    5.40 0.15 
2-882  Al I  6698.67    5.28 0.17 
2-882  Al I  7835.31    5.28 0.16 
2-882  Al I  7836.13    5.46 0.15 
2-882  Si I  5701.10    6.19 0.22 
2-882  Si I  5708.40    5.99 0.21 
2-882  Si I  5772.15    6.07 0.22 
2-882  K I   7664.90    3.38 0.32 
2-882  Ca I  4455.89    4.39 0.28 
2-882  Ca I  5588.76    4.62 0.28 
2-882  Ca I  6102.72    4.80 0.24 
2-882  Ca I  6122.21    4.73 0.31 
2-882  Ca I  6162.17    4.82 0.35 
2-882  Ca I  6439.07    4.49 0.26 
2-882  Sc II 5641.00    1.34 0.10 
2-882  Sc II 5657.90    1.22 0.09 
2-882  Sc II 5667.15    1.28 0.11 
2-882  Ti I  4512.73    2.77 0.14 
2-882  Ti I  4533.24    2.73 0.29 
2-882  Ti I  4534.78    2.69 0.25 
2-882  Ti I  4548.76    2.75 0.14 
2-882  Ti I  4555.48    2.90 0.14 
2-882  Ti I  4840.87    2.62 0.14 
2-882  Ti I  4981.73    2.76 0.29 
2-882  Ti I  4999.50    2.66 0.22 
2-882  Ti I  5064.65    2.55 0.15 
2-882  Ti I  5173.74    3.02 0.22 
2-882  Ti I  5192.97    2.82 0.20 
2-882  Ti I  5210.38    2.90 0.23 
2-882  Ti II 4418.33    2.99 0.09 
2-882  Ti II 4443.80    3.07 0.22 
2-882  Ti II 4493.52    2.98 0.09 
2-882  Ti II 4501.27    3.03 0.21 
2-882  Ti II 4583.41    3.06 0.09 
2-882  Ti II 4708.66    2.96 0.09 
2-882  Ti II 5185.90    3.15 0.10 
2-882  Ti II 5336.79    3.16 0.10 
2-882  Ti II 5381.02    3.15 0.10 
2-882  Ti II 5418.77    3.15 0.10 
2-882  V I   4379.23    1.22 0.18 
2-882  V II  3951.96    1.64 0.22 
2-882  V II  4005.71    1.64 0.24 
2-882  Cr I  4545.95    3.45 0.18 
2-882  Cr I  4646.15    3.24 0.24 
2-882  Cr I  4651.28    3.22 0.14 
2-882  Cr I  5296.69    3.34 0.16 
2-882  Cr I  5345.80    3.04 0.16 
2-882  Cr I  5348.31    3.09 0.15 
2-882  Cr I  5409.77    3.35 0.25 
2-882  Cr II 4588.14    3.99 0.09 
2-882  Mn I  4754.04    2.38 0.13 
2-882  Fe I  4222.21    5.46 0.37 
2-882  Fe I  4442.34    5.16 0.35 
2-882  Fe I  4447.72    5.22 0.34 
2-882  Fe I  4489.74    5.09 0.32 
2-882  Fe I  4602.94    5.36 0.35 
2-882  Fe I  4630.12    5.32 0.14 
2-882  Fe I  4643.46    5.40 0.14 
2-882  Fe I  4647.43    5.38 0.20 
2-882  Fe I  4733.59    5.32 0.21 
2-882  Fe I  4736.77    5.30 0.24 
2-882  Fe I  4890.76    5.30 0.36 
2-882  Fe I  4903.31    5.37 0.30 
2-882  Fe I  4918.99    5.30 0.36 
2-882  Fe I  4938.81    5.42 0.27 
2-882  Fe I  4939.69    5.09 0.25 
2-882  Fe I  4946.39    5.17 0.14 
2-882  Fe I  4966.09    5.33 0.18 
2-882  Fe I  4973.10    5.21 0.14 
2-882  Fe I  4994.13    5.30 0.31 
2-882  Fe I  5049.82    5.35 0.33 
2-882  Fe I  5068.77    5.27 0.23 
2-882  Fe I  5083.34    5.48 0.35 
2-882  Fe I  5131.47    5.37 0.16 
2-882  Fe I  5141.74    5.30 0.15 
2-882  Fe I  5150.84    5.21 0.29 
2-882  Fe I  5166.28    5.34 0.33 
2-882  Fe I  5171.60    5.43 0.38 
2-882  Fe I  5191.45    5.10 0.26 
2-882  Fe I  5192.34    5.10 0.29 
2-882  Fe I  5194.94    5.30 0.34 
2-882  Fe I  5198.71    5.27 0.19 
2-882  Fe I  5217.39    5.42 0.18 
2-882  Fe I  5225.53    5.31 0.19 
2-882  Fe I  5232.94    5.16 0.36 
2-882  Fe I  5242.49    5.17 0.15 
2-882  Fe I  5266.56    5.33 0.34 
2-882  Fe I  5281.79    5.43 0.27 
2-882  Fe I  5283.62    5.46 0.29 
2-882  Fe I  5307.36    5.31 0.17 
2-882  Fe I  5322.04    5.39 0.15 
2-882  Fe I  5324.18    5.20 0.32 
2-882  Fe I  5332.90    5.24 0.21 
2-882  Fe I  5339.93    5.25 0.20 
2-882  Fe I  5353.37    5.49 0.15 
2-882  Fe I  5364.87    5.23 0.15 
2-882  Fe I  5371.49    5.17 0.37 
2-882  Fe I  5393.17    5.30 0.21 
2-882  Fe I  5405.77    5.17 0.38 
2-882  Fe I  5410.91    5.15 0.15 
2-882  Fe I  5429.70    5.20 0.38 
2-882  Fe I  5434.52    5.17 0.38 
2-882  Fe I  5473.90    5.12 0.16 
2-882  Fe I  5501.47    5.46 0.32 
2-882  Fe I  5506.78    5.35 0.33 
2-882  Fe I  5563.60    5.45 0.15 
2-882  Fe I  5586.76    5.16 0.26 
2-882  Fe I  5615.64    5.37 0.33 
2-882  Fe I  5638.26    5.16 0.16 
2-882  Fe I  5705.99    5.22 0.17 
2-882  Fe I  5753.12    5.31 0.15 
2-882  Fe I  5762.99    5.28 0.14 
2-882  Fe I  5956.69    5.18 0.14 
2-882  Fe I  6003.01    5.27 0.15 
2-882  Fe I  6008.56    5.24 0.14 
2-882  Fe I  6056.00    5.37 0.15 
2-882  Fe I  6065.48    5.24 0.18 
2-882  Fe I  6137.69    5.30 0.21 
2-882  Fe I  6151.62    5.29 0.15 
2-882  Fe I  6213.43    5.32 0.14 
2-882  Fe I  6219.28    5.32 0.14 
2-882  Fe I  6230.72    5.14 0.20 
2-882  Fe I  6240.65    5.39 0.14 
2-882  Fe I  6246.32    5.20 0.14 
2-882  Fe I  6265.13    5.39 0.14 
2-882  Fe I  6344.15    5.30 0.14 
2-882  Fe I  6355.03    5.35 0.14 
2-882  Fe I  6393.60    5.48 0.24 
2-882  Fe I  6421.35    5.47 0.19 
2-882  Fe I  6430.85    5.29 0.18 
2-882  Fe I  6481.87    5.31 0.14 
2-882  Fe I  6498.94    5.38 0.14 
2-882  Fe I  6592.91    5.25 0.16 
2-882  Fe I  6593.87    5.30 0.14 
2-882  Fe I  6677.99    5.39 0.19 
2-882  Fe I  6750.15    5.30 0.14 
2-882  Fe I  7495.07    5.26 0.14 
2-882  Fe I  7586.02    5.18 0.14 
2-882  Fe II 4491.40    5.36 0.09 
2-882  Fe II 4576.33    5.37 0.10 
2-882  Fe II 4620.51    5.21 0.10 
2-882  Fe II 5197.57    5.38 0.11 
2-882  Fe II 5234.62    5.59 0.11 
2-882  Co I  4121.32    2.33 0.36 
2-882  Ni I  4604.99    3.85 0.14 
2-882  Ni I  6643.63    4.02 0.13 
2-882  Ni I  6767.77    3.86 0.13 
2-882  Cu I  5105.50 <  1.53      
2-882  Zn I  4722.16    2.39 0.13 
2-882  Zn I  4810.54    2.47 0.14 
2-882  Rb I  7800.28 <  1.83      
2-882  Sr II 4077.71    0.83 0.15 
2-882  Sr II 4215.52    0.80 0.27 
2-882  Y II  4398.01   -0.35 0.09 
2-882  Y II  4883.68   -0.38 0.09 
2-882  Y II  5087.42   -0.11 0.09 
2-882  Y II  5205.72   -0.23 0.11 
2-882  Zr II 4149.20    0.66 0.10 
2-882  Zr II 4161.20    0.54 0.09 
2-882  Zr II 4208.98    0.48 0.09 
2-882  Ba II 4554.03   -0.10 0.30 
2-882  Ba II 5853.68   -0.01 0.09 
2-882  Ba II 6496.90    0.29 0.13 
2-882  La II 3988.51   -1.13 0.13 
2-882  La II 3995.74   -1.01 0.12 
2-882  La II 4086.71   -1.25 0.10 
2-882  La II 4920.98   -0.98 0.10 
2-882  Ce II 3999.24   -0.55 0.19 
2-882  Ce II 4137.64   -0.49 0.10 
2-882  Ce II 4523.08   -0.34 0.09 
2-882  Ce II 4562.36   -0.58 0.09 
2-882  Ce II 4628.16   -0.70 0.10 
2-882  Pr II 4222.95 < -0.93      
2-882  Nd II 4446.38   -0.71 0.10 
2-882  Nd II 4462.98   -0.56 0.09 
2-882  Nd II 4501.81   -0.56 0.10 
2-882  Nd II 4706.54   -0.68 0.10 
2-882  Nd II 4825.48   -0.74 0.10 
2-882  Nd II 4859.03   -0.65 0.10 
2-882  Nd II 5319.81   -0.53 0.15 
2-882  Sm II 4318.93   -1.14 0.11 
2-882  Sm II 4424.34   -1.02 0.09 
2-882  Sm II 4434.32   -0.66 0.09 
2-882  Eu II 3819.67   -1.52 0.26 
2-882  Eu II 3907.11   -1.28 0.14 
2-882  Eu II 4129.72   -1.46 0.17 
2-882  Eu II 4205.04   -1.40 0.21 
2-882  Eu II 6645.06   -1.34 0.15 
2-882  Gd II 4049.85 < -0.43      
2-882  Dy II 4103.31   -0.80 0.11 
2-882  Yb II 3694.20 < -1.61      
2-882  Hf II 4093.15 < -0.19      
2-882  Ir I  3800.12 <  1.38      
2-882  Pb I  4057.81 <  0.84      
2-882  Th II 4019.13 < -1.30      
2-918  Li I  6707.80 <  0.43      
2-918  [O I] 6300.30    7.15 0.20 
2-918  O I   7771.94    7.20 0.19 
2-918  O I   7774.17    6.83 0.23 
2-918  O I   7775.39    6.96 0.25 
2-918  Na I  5682.63    4.33 0.21 
2-918  Na I  5688.20    4.47 0.20 
2-918  Na I  6160.75    4.31 0.27 
2-918  Mg I  4702.99    5.63 0.37 
2-918  Mg I  5528.40    5.97 0.36 
2-918  Mg I  5711.09    5.81 0.15 
2-918  Al I  6696.02 <  4.96      
2-918  Al I  6698.67 <  5.19      
2-918  Al I  7835.31 <  5.12      
2-918  Al I  7836.13 <  5.10      
2-918  Si I  5708.40    6.00 0.21 
2-918  K I   7664.90    3.24 0.31 
2-918  Ca I  4455.89    4.42 0.30 
2-918  Ca I  5588.76    4.62 0.29 
2-918  Ca I  6102.72    4.68 0.23 
2-918  Ca I  6122.21    4.67 0.31 
2-918  Ca I  6162.17    4.69 0.34 
2-918  Ca I  6439.07    4.49 0.28 
2-918  Sc II 5641.00    1.33 0.11 
2-918  Sc II 5657.90    1.18 0.10 
2-918  Sc II 5667.15    1.12 0.13 
2-918  Sc II 6604.60    1.06 0.10 
2-918  Ti I  4512.73    2.88 0.14 
2-918  Ti I  4533.24    2.95 0.33 
2-918  Ti I  4534.78    2.82 0.28 
2-918  Ti I  4548.76    2.81 0.15 
2-918  Ti I  4555.48    2.83 0.14 
2-918  Ti I  4840.87    2.83 0.14 
2-918  Ti I  4981.73    2.72 0.29 
2-918  Ti I  5016.16    2.88 0.14 
2-918  Ti I  5064.65    3.01 0.24 
2-918  Ti I  5173.74    2.98 0.22 
2-918  Ti I  5192.97    2.94 0.23 
2-918  Ti I  5210.38    2.97 0.26 
2-918  Ti I  5866.45    2.90 0.16 
2-918  Ti II 4028.34    3.07 0.16 
2-918  Ti II 4418.33    3.25 0.12 
2-918  Ti II 4493.52    3.10 0.09 
2-918  Ti II 4501.27    3.10 0.22 
2-918  Ti II 4583.41    3.21 0.09 
2-918  Ti II 4708.66    3.11 0.09 
2-918  Ti II 5185.90    3.07 0.11 
2-918  Ti II 5336.79    3.17 0.11 
2-918  Ti II 5381.02    3.19 0.11 
2-918  Ti II 5418.77    3.19 0.11 
2-918  V I   4379.23    1.44 0.21 
2-918  V II  3951.96    1.98 0.23 
2-918  V II  4005.71    1.80 0.22 
2-918  Cr I  4545.95    3.22 0.14 
2-918  Cr I  4646.15    3.25 0.25 
2-918  Cr I  4651.28    3.20 0.14 
2-918  Cr I  5296.69    3.34 0.16 
2-918  Cr I  5300.74    3.27 0.18 
2-918  Cr I  5345.80    3.23 0.20 
2-918  Cr I  5348.31    3.10 0.15 
2-918  Cr I  5409.77    3.21 0.24 
2-918  Cr II 4588.14    3.89 0.10 
2-918  Cr II 4591.99    3.56 0.12 
2-918  Mn I  4754.04    2.62 0.14 
2-918  Fe I  4154.50    5.29 0.35 
2-918  Fe I  4175.64    5.33 0.34 
2-918  Fe I  4182.38    5.23 0.20 
2-918  Fe I  4222.21    5.20 0.36 
2-918  Fe I  4442.34    5.51 0.38 
2-918  Fe I  4447.72    5.21 0.35 
2-918  Fe I  4482.74    5.53 0.14 
2-918  Fe I  4489.74    5.43 0.36 
2-918  Fe I  4592.65    5.50 0.34 
2-918  Fe I  4595.36    5.49 0.14 
2-918  Fe I  4602.94    5.45 0.37 
2-918  Fe I  4630.12    5.37 0.14 
2-918  Fe I  4643.46    5.31 0.14 
2-918  Fe I  4647.43    5.33 0.19 
2-918  Fe I  4733.59    5.44 0.24 
2-918  Fe I  4736.77    5.24 0.23 
2-918  Fe I  4807.71    5.35 0.17 
2-918  Fe I  4871.32    5.26 0.37 
2-918  Fe I  4875.88    5.35 0.15 
2-918  Fe I  4885.43    5.19 0.14 
2-918  Fe I  4890.76    5.07 0.34 
2-918  Fe I  4891.49    5.08 0.37 
2-918  Fe I  4903.31    5.36 0.31 
2-918  Fe I  4924.77    5.28 0.18 
2-918  Fe I  4938.81    5.28 0.24 
2-918  Fe I  4939.69    5.20 0.28 
2-918  Fe I  4946.39    5.29 0.14 
2-918  Fe I  4966.09    5.47 0.22 
2-918  Fe I  4994.13    5.31 0.33 
2-918  Fe I  5001.86    5.18 0.19 
2-918  Fe I  5002.79    5.35 0.14 
2-918  Fe I  5005.71    5.07 0.15 
2-918  Fe I  5014.94    5.09 0.14 
2-918  Fe I  5022.24    5.38 0.15 
2-918  Fe I  5044.21    5.49 0.14 
2-918  Fe I  5049.82    5.17 0.31 
2-918  Fe I  5051.63    5.39 0.36 
2-918  Fe I  5068.77    5.32 0.24 
2-918  Fe I  5083.34    5.31 0.33 
2-918  Fe I  5131.47    5.47 0.17 
2-918  Fe I  5141.74    5.15 0.16 
2-918  Fe I  5150.84    5.44 0.34 
2-918  Fe I  5166.28    5.44 0.35 
2-918  Fe I  5171.60    5.24 0.37 
2-918  Fe I  5191.45    5.40 0.33 
2-918  Fe I  5192.34    5.26 0.33 
2-918  Fe I  5194.94    5.16 0.33 
2-918  Fe I  5198.71    5.20 0.18 
2-918  Fe I  5216.27    5.43 0.35 
2-918  Fe I  5217.39    5.16 0.16 
2-918  Fe I  5225.53    5.46 0.23 
2-918  Fe I  5232.94    5.23 0.37 
2-918  Fe I  5242.49    5.22 0.16 
2-918  Fe I  5266.56    5.16 0.32 
2-918  Fe I  5283.62    5.33 0.28 
2-918  Fe I  5307.36    5.33 0.18 
2-918  Fe I  5322.04    5.33 0.16 
2-918  Fe I  5324.18    5.33 0.34 
2-918  Fe I  5332.90    5.23 0.22 
2-918  Fe I  5339.93    5.16 0.20 
2-918  Fe I  5353.37    5.49 0.16 
2-918  Fe I  5364.87    5.26 0.15 
2-918  Fe I  5367.47    5.11 0.16 
2-918  Fe I  5371.49    5.12 0.37 
2-918  Fe I  5383.37    5.05 0.19 
2-918  Fe I  5393.17    5.29 0.22 
2-918  Fe I  5397.13    5.17 0.38 
2-918  Fe I  5405.77    5.08 0.38 
2-918  Fe I  5410.91    5.23 0.16 
2-918  Fe I  5415.20    5.12 0.18 
2-918  Fe I  5429.70    5.26 0.37 
2-918  Fe I  5434.52    5.13 0.38 
2-918  Fe I  5473.90    5.11 0.18 
2-918  Fe I  5497.52    5.39 0.34 
2-918  Fe I  5501.47    5.45 0.33 
2-918  Fe I  5506.78    5.43 0.35 
2-918  Fe I  5554.90    5.26 0.17 
2-918  Fe I  5563.60    5.32 0.17 
2-918  Fe I  5586.76    5.09 0.26 
2-918  Fe I  5615.64    5.24 0.32 
2-918  Fe I  5638.26    5.24 0.17 
2-918  Fe I  5662.52    5.21 0.16 
2-918  Fe I  5705.99    5.21 0.20 
2-918  Fe I  5753.12    5.17 0.18 
2-918  Fe I  5762.99    5.30 0.15 
2-918  Fe I  5956.69    5.34 0.15 
2-918  Fe I  6003.01    5.28 0.16 
2-918  Fe I  6008.56    5.31 0.15 
2-918  Fe I  6056.00    5.27 0.18 
2-918  Fe I  6065.48    5.26 0.18 
2-918  Fe I  6082.71    5.26 0.21 
2-918  Fe I  6137.69    5.39 0.23 
2-918  Fe I  6151.62    5.28 0.16 
2-918  Fe I  6213.43    5.36 0.14 
2-918  Fe I  6219.28    5.39 0.15 
2-918  Fe I  6230.72    5.30 0.24 
2-918  Fe I  6240.65    5.22 0.16 
2-918  Fe I  6246.32    5.42 0.14 
2-918  Fe I  6265.13    5.52 0.15 
2-918  Fe I  6344.15    5.54 0.14 
2-918  Fe I  6355.03    5.28 0.15 
2-918  Fe I  6393.60    5.46 0.24 
2-918  Fe I  6421.35    5.44 0.19 
2-918  Fe I  6430.85    5.38 0.20 
2-918  Fe I  6481.87    5.34 0.14 
2-918  Fe I  6498.94    5.26 0.15 
2-918  Fe I  6592.91    5.34 0.17 
2-918  Fe I  6593.87    5.37 0.14 
2-918  Fe I  6677.99    5.34 0.18 
2-918  Fe I  6750.15    5.44 0.14 
2-918  Fe I  6843.66    5.37 0.17 
2-918  Fe I  7495.07    5.27 0.14 
2-918  Fe I  7586.02    5.30 0.14 
2-918  Fe II 4491.40    5.28 0.10 
2-918  Fe II 4576.33    5.29 0.10 
2-918  Fe II 4620.51    5.41 0.10 
2-918  Fe II 5197.57    5.37 0.12 
2-918  Fe II 5234.62    5.31 0.12 
2-918  Co I  4121.32    2.70 0.39 
2-918  Ni I  4604.99    3.78 0.14 
2-918  Ni I  4953.21    4.14 0.15 
2-918  Ni I  6643.63    4.04 0.14 
2-918  Ni I  6767.77    3.95 0.14 
2-918  Cu I  5105.50    1.44 0.19 
2-918  Zn I  4722.16    2.57 0.14 
2-918  Zn I  4810.54    2.54 0.14 
2-918  Rb I  7800.28 <  1.86      
2-918  Sr II 4077.71    0.88 0.12 
2-918  Sr II 4215.52    1.03 0.18 
2-918  Y II  4398.01   -0.45 0.10 
2-918  Y II  4682.32    0.12 0.10 
2-918  Y II  4854.86   -0.30 0.10 
2-918  Y II  4883.68   -0.18 0.09 
2-918  Y II  5087.42   -0.03 0.10 
2-918  Y II  5200.41    0.15 0.12 
2-918  Y II  5205.72    0.06 0.11 
2-918  Zr II 4149.20    0.64 0.11 
2-918  Zr II 4161.20    0.73 0.11 
2-918  Zr II 4208.98    0.76 0.10 
2-918  Zr II 4613.95    0.88 0.12 
2-918  Mo I  3864.11 <  0.01      
2-918  Tc I  4262.27 <  0.41      
2-918  Ba II 4554.03    0.02 0.31 
2-918  Ba II 5853.68   -0.04 0.10 
2-918  Ba II 6496.90    0.08 0.12 
2-918  La II 3988.51   -0.92 0.13 
2-918  La II 3995.74   -0.89 0.13 
2-918  La II 4086.71   -1.07 0.11 
2-918  La II 4123.22   -1.01 0.11 
2-918  Ce II 4137.64   -0.44 0.11 
2-918  Ce II 4222.60   -0.65 0.14 
2-918  Ce II 4486.91   -0.53 0.11 
2-918  Ce II 4562.36   -0.53 0.10 
2-918  Ce II 4628.16   -0.56 0.10 
2-918  Pr II 5259.73   -0.84 0.24 
2-918  Pr II 5322.77   -0.69 0.21 
2-918  Nd II 4232.37   -0.71 0.11 
2-918  Nd II 4446.38   -0.53 0.10 
2-918  Nd II 4706.54   -0.47 0.10 
2-918  Nd II 4825.48   -0.59 0.10 
2-918  Nd II 5249.58   -0.38 0.17 
2-918  Nd II 5255.51   -0.50 0.17 
2-918  Nd II 5293.16   -0.47 0.17 
2-918  Nd II 5319.81   -0.65 0.15 
2-918  Sm II 4318.93   -0.93 0.10 
2-918  Sm II 4424.34   -1.02 0.10 
2-918  Sm II 4434.32   -0.90 0.11 
2-918  Sm II 4537.94   -0.72 0.11 
2-918  Sm II 4669.64   -0.81 0.11 
2-918  Eu II 3819.67   -1.39 0.30 
2-918  Eu II 3907.11   -1.24 0.17 
2-918  Eu II 4129.72   -1.21 0.20 
2-918  Eu II 4205.04   -1.18 0.22 
2-918  Gd II 4130.37   -0.21 0.18 
2-918  Gd II 4251.73   -0.63 0.15 
2-918  Dy II 4103.31   -0.39 0.11 
2-918  Er II 3830.48   -1.13 0.73 
2-918  Er II 3896.23   -0.80 0.49 
2-918  Tm II 3996.51 < -0.50      
2-918  Yb II 3694.20   -0.86 0.36 
2-918  Hf II 4093.15 < -0.37      
2-918  Ir I  3800.12 <  0.95      
2-918  Pb I  4057.81 <  1.09      
2-918  Th II 4019.13 < -1.15      
2-1578 Li I  6707.80 <  0.03      
2-1578 [O I] 6300.30    6.98 0.18 
2-1578 O I   7771.94    6.85 0.19 
2-1578 Na I  5682.63    4.26 0.20 
2-1578 Na I  5688.20    4.46 0.20 
2-1578 Na I  6160.75    4.47 0.21 
2-1578 Mg I  4702.99    6.01 0.38 
2-1578 Mg I  5528.40    5.90 0.35 
2-1578 Mg I  5711.09    5.68 0.14 
2-1578 Al I  6696.02 <  4.71      
2-1578 Al I  6698.67 <  4.94      
2-1578 Al I  7835.31 <  4.93      
2-1578 Si I  5701.10    6.19 0.21 
2-1578 Si I  5708.40    5.99 0.20 
2-1578 Si I  5772.15    6.06 0.21 
2-1578 K I   7664.90    3.22 0.31 
2-1578 Ca I  4455.89    4.38 0.30 
2-1578 Ca I  5588.76    4.59 0.28 
2-1578 Ca I  6102.72    4.62 0.23 
2-1578 Ca I  6122.21    4.61 0.30 
2-1578 Ca I  6162.17    4.65 0.34 
2-1578 Ca I  6439.07    4.52 0.28 
2-1578 Sc II 5657.90    1.15 0.09 
2-1578 Sc II 5667.15    1.12 0.11 
2-1578 Sc II 6604.60    1.06 0.09 
2-1578 Ti I  4512.73    2.68 0.13 
2-1578 Ti I  4533.24    2.90 0.33 
2-1578 Ti I  4534.78    2.81 0.30 
2-1578 Ti I  4548.76    2.69 0.14 
2-1578 Ti I  4555.48    2.90 0.15 
2-1578 Ti I  4840.87    2.69 0.13 
2-1578 Ti I  4981.73    2.74 0.30 
2-1578 Ti I  4999.50    2.88 0.29 
2-1578 Ti I  5064.65    3.00 0.26 
2-1578 Ti I  5173.74    2.81 0.21 
2-1578 Ti I  5192.97    3.04 0.27 
2-1578 Ti I  5210.38    2.97 0.28 
2-1578 Ti I  5866.45    2.93 0.14 
2-1578 Ti II 4028.34    2.99 0.15 
2-1578 Ti II 4418.33    3.40 0.14 
2-1578 Ti II 4443.80    2.96 0.22 
2-1578 Ti II 4493.52    3.05 0.09 
2-1578 Ti II 4501.27    3.38 0.28 
2-1578 Ti II 4708.66    3.33 0.09 
2-1578 Ti II 5185.90    3.09 0.10 
2-1578 Ti II 5336.79    3.12 0.10 
2-1578 Ti II 5381.02    3.09 0.09 
2-1578 Ti II 5418.77    3.02 0.10 
2-1578 V I   4379.23    1.18 0.21 
2-1578 V II  3951.96    1.60 0.21 
2-1578 V II  4005.71    1.66 0.21 
2-1578 Cr I  4545.95    3.33 0.17 
2-1578 Cr I  4646.15    3.08 0.23 
2-1578 Cr I  4651.28    3.29 0.14 
2-1578 Cr I  5296.69    3.10 0.14 
2-1578 Cr I  5345.80    3.28 0.22 
2-1578 Cr I  5348.31    3.19 0.16 
2-1578 Cr I  5409.77    3.23 0.25 
2-1578 Cr II 4588.14    3.84 0.09 
2-1578 Cr II 4591.99    3.76 0.10 
2-1578 Mn I  4754.04    2.69 0.14 
2-1578 Fe I  4182.38    5.34 0.24 
2-1578 Fe I  4184.89    5.16 0.31 
2-1578 Fe I  4222.21    5.46 0.38 
2-1578 Fe I  4447.72    5.28 0.36 
2-1578 Fe I  4647.43    5.36 0.21 
2-1578 Fe I  4733.59    5.45 0.27 
2-1578 Fe I  4736.77    5.40 0.27 
2-1578 Fe I  4871.32    5.20 0.36 
2-1578 Fe I  4885.43    5.32 0.14 
2-1578 Fe I  4891.49    5.21 0.38 
2-1578 Fe I  4903.31    5.41 0.32 
2-1578 Fe I  4918.99    5.14 0.36 
2-1578 Fe I  4924.77    5.31 0.20 
2-1578 Fe I  4938.81    5.34 0.27 
2-1578 Fe I  4939.69    5.23 0.30 
2-1578 Fe I  4946.39    5.36 0.15 
2-1578 Fe I  4966.09    5.18 0.17 
2-1578 Fe I  4973.10    5.27 0.14 
2-1578 Fe I  4994.13    5.48 0.36 
2-1578 Fe I  5001.86    5.29 0.22 
2-1578 Fe I  5014.94    5.11 0.14 
2-1578 Fe I  5022.24    5.19 0.14 
2-1578 Fe I  5044.21    5.33 0.14 
2-1578 Fe I  5049.82    5.23 0.33 
2-1578 Fe I  5051.63    5.23 0.36 
2-1578 Fe I  5068.77    5.35 0.26 
2-1578 Fe I  5131.47    5.30 0.15 
2-1578 Fe I  5141.74    5.24 0.15 
2-1578 Fe I  5150.84    5.30 0.33 
2-1578 Fe I  5166.28    5.33 0.35 
2-1578 Fe I  5171.60    5.23 0.38 
2-1578 Fe I  5191.45    5.37 0.32 
2-1578 Fe I  5192.34    5.16 0.32 
2-1578 Fe I  5194.94    5.36 0.36 
2-1578 Fe I  5198.71    5.24 0.20 
2-1578 Fe I  5216.27    5.12 0.31 
2-1578 Fe I  5217.39    5.23 0.16 
2-1578 Fe I  5225.53    5.43 0.25 
2-1578 Fe I  5242.49    5.21 0.14 
2-1578 Fe I  5266.56    5.10 0.31 
2-1578 Fe I  5307.36    5.20 0.17 
2-1578 Fe I  5324.18    5.10 0.31 
2-1578 Fe I  5332.90    5.20 0.22 
2-1578 Fe I  5339.93    5.29 0.22 
2-1578 Fe I  5364.87    5.40 0.16 
2-1578 Fe I  5367.47    5.11 0.15 
2-1578 Fe I  5371.49    5.16 0.49 
2-1578 Fe I  5383.37    5.08 0.20 
2-1578 Fe I  5393.17    5.37 0.25 
2-1578 Fe I  5405.77    5.17 0.37 
2-1578 Fe I  5410.91    5.16 0.15 
2-1578 Fe I  5429.70    5.11 0.37 
2-1578 Fe I  5434.52    5.24 0.38 
2-1578 Fe I  5497.52    5.39 0.35 
2-1578 Fe I  5501.47    5.33 0.33 
2-1578 Fe I  5506.78    5.40 0.36 
2-1578 Fe I  5563.60    5.23 0.15 
2-1578 Fe I  5586.76    5.18 0.28 
2-1578 Fe I  5638.26    5.19 0.15 
2-1578 Fe I  5662.52    5.30 0.14 
2-1578 Fe I  5762.99    5.35 0.14 
2-1578 Fe I  5956.69    5.27 0.14 
2-1578 Fe I  6003.01    5.33 0.14 
2-1578 Fe I  6008.56    5.17 0.14 
2-1578 Fe I  6065.48    5.24 0.19 
2-1578 Fe I  6137.69    5.26 0.22 
2-1578 Fe I  6151.62    5.27 0.14 
2-1578 Fe I  6213.43    5.17 0.14 
2-1578 Fe I  6219.28    5.34 0.15 
2-1578 Fe I  6230.72    5.41 0.27 
2-1578 Fe I  6240.65    5.27 0.14 
2-1578 Fe I  6246.32    5.30 0.14 
2-1578 Fe I  6265.13    5.43 0.15 
2-1578 Fe I  6344.15    5.38 0.14 
2-1578 Fe I  6355.03    5.32 0.14 
2-1578 Fe I  6393.60    5.39 0.24 
2-1578 Fe I  6430.85    5.11 0.18 
2-1578 Fe I  6592.91    5.20 0.16 
2-1578 Fe I  6593.87    5.29 0.14 
2-1578 Fe I  6677.99    5.42 0.21 
2-1578 Fe I  6750.15    5.32 0.13 
2-1578 Fe I  7495.07    5.25 0.13 
2-1578 Fe I  7586.02    5.29 0.14 
2-1578 Fe II 4491.40    5.40 0.09 
2-1578 Fe II 4576.33    5.18 0.10 
2-1578 Fe II 4620.51    5.32 0.10 
2-1578 Fe II 5197.57    5.25 0.10 
2-1578 Fe II 5234.62    5.17 0.10 
2-1578 Co I  4121.32    2.26 0.37 
2-1578 Ni I  4604.99    4.11 0.14 
2-1578 Ni I  6586.31    3.87 0.15 
2-1578 Ni I  6643.63    3.94 0.13 
2-1578 Ni I  6767.77    3.86 0.13 
2-1578 Cu I  5105.50 <  1.10      
2-1578 Zn I  4722.16    2.26 0.13 
2-1578 Zn I  4810.54    2.47 0.14 
2-1578 Rb I  7800.28 <  1.62      
2-1578 Sr II 4077.71    0.62 0.23 
2-1578 Sr II 4215.52    0.56 0.23 
2-1578 Y II  4682.32   -0.08 0.10 
2-1578 Y II  4854.86   -0.32 0.09 
2-1578 Y II  4883.68   -0.05 0.09 
2-1578 Y II  5200.41   -0.11 0.10 
2-1578 Zr II 4149.20    0.56 0.09 
2-1578 Zr II 4161.20    0.56 0.09 
2-1578 Tc I  4262.27 < -0.19      
2-1578 Ba II 4554.03    0.03 0.26 
2-1578 Ba II 5853.68   -0.12 0.09 
2-1578 Ba II 6496.90    0.06 0.11 
2-1578 La II 3988.51   -0.98 0.10 
2-1578 La II 4086.71   -1.04 0.09 
2-1578 La II 4123.22   -1.04 0.09 
2-1578 La II 4322.50   -0.86 0.10 
2-1578 La II 4920.98   -1.34 0.10 
2-1578 Ce II 4137.64   -0.56 0.10 
2-1578 Ce II 4222.60   -0.60 0.09 
2-1578 Ce II 4486.91   -0.41 0.09 
2-1578 Ce II 4628.16   -0.50 0.09 
2-1578 Ce II 5274.23   -0.38 0.23 
2-1578 Pr II 4222.95   -1.24 0.09 
2-1578 Pr II 4408.82   -1.21 0.09 
2-1578 Nd II 4446.38   -0.58 0.09 
2-1578 Nd II 4706.54   -0.46 0.09 
2-1578 Nd II 4859.03   -0.79 0.09 
2-1578 Sm II 4318.93   -0.84 0.09 
2-1578 Sm II 4424.34   -1.02 0.09 
2-1578 Sm II 4434.32   -0.96 0.09 
2-1578 Sm II 4467.34   -0.90 0.09 
2-1578 Eu II 3819.67   -1.47 0.25 
2-1578 Eu II 3907.11   -1.32 0.13 
2-1578 Eu II 4129.72   -1.32 0.18 
2-1578 Eu II 4205.04   -1.29 0.21 
2-1578 Gd II 4215.02   -0.57 0.11 
2-1578 Gd II 4251.73   -0.69 0.12 
2-1578 Dy II 3944.68   -0.97 0.11 
2-1578 Dy II 4103.31   -0.58 0.10 
2-1578 Dy II 4449.70   -0.82 0.10 
2-1578 Er II 3830.48   -1.25 0.25 
2-1578 Yb II 3694.20   -1.22 0.27 
2-1578 Pb I  4057.81 <  0.52      
2-1578 Th II 4019.13 < -1.22      
2-1664 Li I  6707.80 < -0.05      
2-1664 [O I] 6300.30 <  6.69      
2-1664 O I   7771.94 <  6.71      
2-1664 O I   7774.17 <  6.82      
2-1664 O I   7775.39 <  7.00      
2-1664 Na I  5682.63    4.54 0.19 
2-1664 Na I  5688.20    4.59 0.20 
2-1664 Na I  6160.75    4.60 0.20 
2-1664 Mg I  4702.99    5.34 0.33 
2-1664 Mg I  5528.40    5.55 0.31 
2-1664 Mg I  5711.09    5.37 0.14 
2-1664 Al I  6696.02    5.43 0.15 
2-1664 Al I  6698.67    5.26 0.15 
2-1664 Al I  7835.31    5.51 0.15 
2-1664 Al I  7836.13    5.45 0.15 
2-1664 Si I  5665.55    5.78 0.22 
2-1664 Si I  5701.10    6.15 0.21 
2-1664 Si I  5708.40    6.04 0.20 
2-1664 Si I  5772.15    6.01 0.21 
2-1664 K I   7664.90    3.23 0.33 
2-1664 Ca I  4455.89    4.25 0.29 
2-1664 Ca I  5588.76    4.54 0.29 
2-1664 Ca I  6102.72    4.64 0.25 
2-1664 Ca I  6122.21    4.71 0.34 
2-1664 Ca I  6162.17    4.74 0.36 
2-1664 Ca I  6439.07    4.56 0.30 
2-1664 Sc II 5657.90    1.20 0.09 
2-1664 Sc II 5667.15    1.23 0.09 
2-1664 Sc II 6604.60    1.05 0.09 
2-1664 Ti I  4512.73    2.80 0.15 
2-1664 Ti I  4533.24    2.59 0.31 
2-1664 Ti I  4534.78    2.55 0.27 
2-1664 Ti I  4548.76    2.69 0.16 
2-1664 Ti I  4555.48    2.71 0.14 
2-1664 Ti I  4840.87    2.80 0.14 
2-1664 Ti I  4981.73    2.63 0.31 
2-1664 Ti I  4997.10    2.79 0.13 
2-1664 Ti I  4999.50    2.70 0.28 
2-1664 Ti I  5064.65    2.73 0.23 
2-1664 Ti I  5173.74    2.76 0.23 
2-1664 Ti I  5192.97    2.96 0.29 
2-1664 Ti I  5210.38    2.87 0.29 
2-1664 Ti I  5866.45    2.86 0.14 
2-1664 Ti II 4418.33    3.17 0.12 
2-1664 Ti II 4443.80    3.15 0.27 
2-1664 Ti II 4493.52    3.12 0.08 
2-1664 Ti II 4501.27    3.15 0.22 
2-1664 Ti II 4583.41    3.22 0.09 
2-1664 Ti II 4708.66    3.17 0.08 
2-1664 Ti II 5185.90    3.11 0.09 
2-1664 Ti II 5381.02    3.25 0.09 
2-1664 Ti II 5418.77    3.22 0.09 
2-1664 V I   4379.23    1.29 0.28 
2-1664 V II  3951.96    1.98 0.21 
2-1664 V II  4005.71    1.74 0.21 
2-1664 Cr I  4545.95    3.08 0.15 
2-1664 Cr I  4646.15    3.00 0.24 
2-1664 Cr I  4651.28    3.12 0.14 
2-1664 Cr I  5296.69    3.23 0.16 
2-1664 Cr I  5300.74    3.06 0.14 
2-1664 Cr I  5345.80    3.26 0.24 
2-1664 Cr I  5348.31    3.13 0.17 
2-1664 Cr I  5409.77    3.23 0.28 
2-1664 Cr II 4588.14    3.81 0.09 
2-1664 Cr II 4591.99    3.95 0.09 
2-1664 Mn I  4754.04    2.60 0.14 
2-1664 Mn I  6021.82    2.82 0.14 
2-1664 Fe I  4114.44    5.14 0.24 
2-1664 Fe I  4175.64    5.13 0.33 
2-1664 Fe I  4182.38    5.18 0.22 
2-1664 Fe I  4184.89    5.35 0.35 
2-1664 Fe I  4222.21    5.11 0.36 
2-1664 Fe I  4442.34    5.40 0.38 
2-1664 Fe I  4447.72    5.37 0.37 
2-1664 Fe I  4481.61    5.10 0.14 
2-1664 Fe I  4482.74    5.26 0.14 
2-1664 Fe I  4489.74    5.23 0.37 
2-1664 Fe I  4602.94    5.30 0.37 
2-1664 Fe I  4630.12    5.39 0.16 
2-1664 Fe I  4643.46    5.08 0.13 
2-1664 Fe I  4647.43    5.26 0.21 
2-1664 Fe I  4707.27    5.43 0.25 
2-1664 Fe I  4733.59    5.22 0.25 
2-1664 Fe I  4736.77    5.37 0.29 
2-1664 Fe I  4807.71    5.38 0.14 
2-1664 Fe I  4871.32    5.13 0.36 
2-1664 Fe I  4875.88    5.31 0.14 
2-1664 Fe I  4885.43    5.14 0.13 
2-1664 Fe I  4890.76    5.26 0.37 
2-1664 Fe I  4891.49    5.15 0.38 
2-1664 Fe I  4903.31    5.22 0.30 
2-1664 Fe I  4918.99    5.14 0.37 
2-1664 Fe I  4924.77    5.18 0.21 
2-1664 Fe I  4938.81    5.12 0.25 
2-1664 Fe I  4939.69    5.33 0.34 
2-1664 Fe I  4946.39    5.20 0.14 
2-1664 Fe I  4966.09    5.28 0.21 
2-1664 Fe I  4973.10    5.26 0.13 
2-1664 Fe I  4994.13    5.23 0.35 
2-1664 Fe I  5001.86    5.11 0.21 
2-1664 Fe I  5002.79    5.28 0.13 
2-1664 Fe I  5044.21    5.28 0.14 
2-1664 Fe I  5049.82    5.31 0.35 
2-1664 Fe I  5068.77    5.10 0.24 
2-1664 Fe I  5083.34    5.37 0.37 
2-1664 Fe I  5131.47    5.37 0.17 
2-1664 Fe I  5141.74    5.20 0.15 
2-1664 Fe I  5145.09    5.08 0.14 
2-1664 Fe I  5150.84    5.25 0.35 
2-1664 Fe I  5166.28    5.24 0.36 
2-1664 Fe I  5171.60    5.17 0.38 
2-1664 Fe I  5192.34    5.21 0.34 
2-1664 Fe I  5194.94    5.26 0.36 
2-1664 Fe I  5198.71    5.25 0.22 
2-1664 Fe I  5216.27    5.26 0.35 
2-1664 Fe I  5217.39    5.22 0.17 
2-1664 Fe I  5225.53    5.28 0.25 
2-1664 Fe I  5232.94    5.17 0.37 
2-1664 Fe I  5242.49    5.27 0.14 
2-1664 Fe I  5266.56    5.17 0.34 
2-1664 Fe I  5283.62    5.41 0.31 
2-1664 Fe I  5307.36    5.26 0.21 
2-1664 Fe I  5322.04    5.26 0.14 
2-1664 Fe I  5324.18    5.14 0.34 
2-1664 Fe I  5332.90    5.27 0.27 
2-1664 Fe I  5339.93    5.28 0.24 
2-1664 Fe I  5364.87    5.19 0.14 
2-1664 Fe I  5367.47    5.10 0.16 
2-1664 Fe I  5379.57    5.33 0.14 
2-1664 Fe I  5383.37    5.08 0.22 
2-1664 Fe I  5393.17    5.26 0.24 
2-1664 Fe I  5410.91    5.09 0.15 
2-1664 Fe I  5429.70    5.21 0.44 
2-1664 Fe I  5473.90    5.12 0.14 
2-1664 Fe I  5497.52    5.39 0.36 
2-1664 Fe I  5501.47    5.31 0.35 
2-1664 Fe I  5506.78    5.20 0.36 
2-1664 Fe I  5554.90    5.33 0.14 
2-1664 Fe I  5563.60    5.33 0.14 
2-1664 Fe I  5586.76    5.17 0.30 
2-1664 Fe I  5615.64    5.20 0.33 
2-1664 Fe I  5618.63    5.36 0.16 
2-1664 Fe I  5638.26    5.24 0.14 
2-1664 Fe I  5662.52    5.34 0.14 
2-1664 Fe I  5705.99    5.18 0.15 
2-1664 Fe I  5717.83    5.27 0.15 
2-1664 Fe I  5753.12    5.30 0.14 
2-1664 Fe I  5762.99    5.29 0.14 
2-1664 Fe I  5816.37    5.15 0.15 
2-1664 Fe I  5956.69    5.22 0.14 
2-1664 Fe I  6003.01    5.32 0.14 
2-1664 Fe I  6008.56    5.35 0.14 
2-1664 Fe I  6056.00    5.27 0.14 
2-1664 Fe I  6065.48    5.27 0.22 
2-1664 Fe I  6082.71    5.30 0.14 
2-1664 Fe I  6137.69    5.33 0.26 
2-1664 Fe I  6151.62    5.26 0.14 
2-1664 Fe I  6213.43    5.20 0.14 
2-1664 Fe I  6219.28    5.26 0.16 
2-1664 Fe I  6240.65    5.20 0.14 
2-1664 Fe I  6246.32    5.35 0.14 
2-1664 Fe I  6344.15    5.39 0.13 
2-1664 Fe I  6355.03    5.28 0.13 
2-1664 Fe I  6393.60    5.38 0.27 
2-1664 Fe I  6421.35    5.41 0.22 
2-1664 Fe I  6430.85    5.32 0.24 
2-1664 Fe I  6498.94    5.35 0.13 
2-1664 Fe I  6592.91    5.30 0.20 
2-1664 Fe I  6593.87    5.40 0.14 
2-1664 Fe I  6677.99    5.33 0.21 
2-1664 Fe I  6750.15    5.35 0.13 
2-1664 Fe I  6843.66    5.14 0.15 
2-1664 Fe I  7495.07    5.32 0.14 
2-1664 Fe I  7586.02    5.22 0.13 
2-1664 Fe II 4491.40    5.28 0.09 
2-1664 Fe II 4576.33    5.27 0.09 
2-1664 Fe II 4620.51    5.18 0.10 
2-1664 Fe II 5197.57    5.35 0.10 
2-1664 Fe II 5234.62    5.54 0.10 
2-1664 Co I  4121.32    2.53 0.39 
2-1664 Ni I  4604.99    3.85 0.13 
2-1664 Ni I  4953.21    3.88 0.14 
2-1664 Ni I  6586.31    3.87 0.14 
2-1664 Ni I  6643.63    4.02 0.14 
2-1664 Ni I  6767.77    3.96 0.13 
2-1664 Cu I  5105.50    0.98 0.17 
2-1664 Zn I  4722.16    2.47 0.13 
2-1664 Zn I  4810.54    2.56 0.14 
2-1664 Rb I  7800.28 <  1.58      
2-1664 Sr II 4077.71    0.82 0.14 
2-1664 Sr II 4215.52    0.85 0.14 
2-1664 Y II  4398.01   -0.50 0.09 
2-1664 Y II  4682.32   -0.23 0.09 
2-1664 Y II  4854.86   -0.41 0.09 
2-1664 Y II  4883.68   -0.26 0.09 
2-1664 Y II  5087.42   -0.20 0.09 
2-1664 Y II  5200.41    0.13 0.10 
2-1664 Y II  5205.72   -0.08 0.10 
2-1664 Zr II 4050.32    0.66 0.09 
2-1664 Zr II 4149.20    0.81 0.14 
2-1664 Zr II 4161.20    0.72 0.09 
2-1664 Zr II 4208.98    0.75 0.09 
2-1664 Mo I  3864.11    0.05 0.17 
2-1664 Tc I  4262.27 <  0.06      
2-1664 Ba II 4554.03   -0.18 0.23 
2-1664 Ba II 5853.68   -0.06 0.09 
2-1664 Ba II 6496.90    0.21 0.12 
2-1664 La II 3988.51   -1.10 0.09 
2-1664 La II 3995.74   -0.92 0.09 
2-1664 La II 4086.71   -1.01 0.09 
2-1664 La II 4123.22   -1.13 0.09 
2-1664 La II 4920.98   -0.92 0.08 
2-1664 Ce II 4137.64   -0.57 0.09 
2-1664 Ce II 4222.60   -0.69 0.09 
2-1664 Ce II 4418.78   -0.60 0.10 
2-1664 Ce II 4486.91   -0.66 0.09 
2-1664 Ce II 4560.96   -0.42 0.10 
2-1664 Ce II 4562.36   -0.66 0.08 
2-1664 Ce II 4572.28   -0.54 0.09 
2-1664 Ce II 4628.16   -0.60 0.09 
2-1664 Pr II 4222.95   -1.31 0.09 
2-1664 Pr II 5322.77   -1.03 0.13 
2-1664 Nd II 4021.33   -0.56 0.10 
2-1664 Nd II 4232.37   -0.74 0.09 
2-1664 Nd II 4446.38   -0.65 0.09 
2-1664 Nd II 4462.98   -0.44 0.08 
2-1664 Nd II 4465.06   -0.29 0.10 
2-1664 Nd II 4501.81   -0.74 0.09 
2-1664 Nd II 4706.54   -0.56 0.09 
2-1664 Nd II 4825.48   -0.50 0.08 
2-1664 Nd II 4859.03   -0.56 0.09 
2-1664 Nd II 4914.38   -0.41 0.09 
2-1664 Nd II 5092.79   -0.50 0.09 
2-1664 Nd II 5234.19   -0.50 0.13 
2-1664 Nd II 5249.58   -0.53 0.11 
2-1664 Nd II 5255.51   -0.59 0.10 
2-1664 Nd II 5293.16   -0.65 0.10 
2-1664 Nd II 5319.81   -0.59 0.10 
2-1664 Sm II 4318.93   -1.00 0.09 
2-1664 Sm II 4424.34   -0.97 0.08 
2-1664 Sm II 4434.32   -0.82 0.09 
2-1664 Sm II 4467.34   -0.85 0.09 
2-1664 Sm II 4642.23   -0.82 0.09 
2-1664 Eu II 3819.67   -1.51 0.92 
2-1664 Eu II 3907.11   -1.45 0.11 
2-1664 Eu II 4129.72   -1.36 0.21 
2-1664 Eu II 4205.04   -1.36 0.30 
2-1664 Eu II 6645.06   -1.09 0.10 
2-1664 Gd II 4130.37   -0.63 0.12 
2-1664 Gd II 4215.02   -0.63 0.09 
2-1664 Gd II 4251.73   -0.81 0.10 
2-1664 Dy II 3983.65   -0.55 0.12 
2-1664 Dy II 4103.31   -0.58 0.09 
2-1664 Dy II 4449.70   -0.67 0.09 
2-1664 Er II 3896.23   -1.10 0.11 
2-1664 Yb II 3694.20   -1.65 0.19 
2-1664 Hf II 4093.15 < -0.73      
2-1664 Ir I  3800.12 <  0.34      
2-1664 Pb I  4057.81 <  0.23      
2-1664 Th II 4019.13 < -1.74      
3-742  Li I  6707.80 < -0.05      
3-742  [O I] 6300.30    7.24 0.17 
3-742  O I   7771.94    7.17 0.18 
3-742  O I   7774.17    7.19 0.18 
3-742  O I   7775.39    7.45 0.18 
3-742  Na I  5682.63    3.97 0.20 
3-742  Na I  5688.20    4.08 0.20 
3-742  Na I  6160.75    4.29 0.21 
3-742  Mg I  4702.99    5.98 0.37 
3-742  Mg I  5528.40    6.26 0.38 
3-742  Mg I  5711.09    6.00 0.16 
3-742  Al I  6696.02 <  4.39      
3-742  Al I  6698.67 <  4.71      
3-742  Al I  7835.31 <  4.63      
3-742  Al I  7836.13 <  4.47      
3-742  Si I  5665.55    5.85 0.21 
3-742  Si I  5701.10    5.99 0.21 
3-742  Si I  5708.40    6.04 0.20 
3-742  Si I  5772.15    5.97 0.21 
3-742  K I   7664.90    3.18 0.37 
3-742  Ca I  4455.89    4.75 0.38 
3-742  Ca I  5260.39    4.72 0.19 
3-742  Ca I  5588.76    4.72 0.35 
3-742  Ca I  6102.72    4.75 0.32 
3-742  Ca I  6122.21    4.81 0.38 
3-742  Ca I  6162.17    4.83 0.39 
3-742  Ca I  6439.07    4.66 0.35 
3-742  Sc II 5641.00    1.28 0.09 
3-742  Sc II 5657.90    1.22 0.09 
3-742  Sc II 5667.15    1.28 0.09 
3-742  Sc II 6604.60    1.19 0.09 
3-742  Ti I  4512.73    2.98 0.27 
3-742  Ti I  4533.24    2.91 0.38 
3-742  Ti I  4534.78    2.92 0.37 
3-742  Ti I  4548.76    3.18 0.34 
3-742  Ti I  4555.48    2.99 0.27 
3-742  Ti I  4840.87    2.96 0.23 
3-742  Ti I  4981.73    2.80 0.37 
3-742  Ti I  4997.10    3.06 0.15 
3-742  Ti I  4999.50    2.91 0.37 
3-742  Ti I  5016.16    2.95 0.23 
3-742  Ti I  5064.65    3.14 0.37 
3-742  Ti I  5173.74    3.06 0.37 
3-742  Ti I  5192.97    3.14 0.38 
3-742  Ti I  5210.38    2.97 0.37 
3-742  Ti I  5866.45    3.14 0.14 
3-742  Ti II 4028.34    3.54 0.22 
3-742  Ti II 4418.33    3.56 0.20 
3-742  Ti II 4443.80    3.31 0.23 
3-742  Ti II 4493.52    3.20 0.08 
3-742  Ti II 4501.27    3.32 0.24 
3-742  Ti II 4583.41    3.39 0.08 
3-742  Ti II 4708.66    3.46 0.14 
3-742  Ti II 5185.90    3.22 0.11 
3-742  Ti II 5336.79    3.45 0.16 
3-742  Ti II 5381.02    3.33 0.10 
3-742  Ti II 5418.77    3.31 0.09 
3-742  V I   4379.23    1.29 0.38 
3-742  V II  3951.96    1.80 0.21 
3-742  V II  4005.71    2.04 0.24 
3-742  Cr I  4545.95    3.38 0.29 
3-742  Cr I  4646.15    3.39 0.36 
3-742  Cr I  4651.28    3.23 0.21 
3-742  Cr I  5296.69    3.42 0.27 
3-742  Cr I  5300.74    3.28 0.14 
3-742  Cr I  5345.80    3.27 0.32 
3-742  Cr I  5348.31    3.29 0.27 
3-742  Cr I  5409.77    3.37 0.36 
3-742  Cr II 4588.14    3.82 0.09 
3-742  Mn I  4754.04    2.72 0.23 
3-742  Fe I  4114.44    5.34 0.33 
3-742  Fe I  4182.38    5.32 0.31 
3-742  Fe I  4184.89    5.19 0.36 
3-742  Fe I  4222.21    5.45 0.37 
3-742  Fe I  4423.84    5.31 0.14 
3-742  Fe I  4442.34    5.48 0.37 
3-742  Fe I  4447.72    5.44 0.37 
3-742  Fe I  4481.61    5.20 0.14 
3-742  Fe I  4489.74    5.36 0.36 
3-742  Fe I  4602.94    5.40 0.37 
3-742  Fe I  4643.46    5.28 0.14 
3-742  Fe I  4647.43    5.40 0.30 
3-742  Fe I  4661.97    5.35 0.13 
3-742  Fe I  4733.59    5.42 0.35 
3-742  Fe I  4736.77    5.52 0.35 
3-742  Fe I  4807.71    5.55 0.13 
3-742  Fe I  4871.32    5.24 0.38 
3-742  Fe I  4875.88    5.34 0.13 
3-742  Fe I  4885.43    5.27 0.13 
3-742  Fe I  4890.76    5.36 0.38 
3-742  Fe I  4891.49    5.24 0.36 
3-742  Fe I  4903.31    5.34 0.36 
3-742  Fe I  4905.13    5.42 0.14 
3-742  Fe I  4924.77    5.34 0.30 
3-742  Fe I  4938.81    5.30 0.33 
3-742  Fe I  4939.69    5.36 0.38 
3-742  Fe I  4946.39    5.33 0.20 
3-742  Fe I  4966.09    5.39 0.28 
3-742  Fe I  4973.10    5.40 0.15 
3-742  Fe I  5002.79    5.56 0.17 
3-742  Fe I  5014.94    5.28 0.20 
3-742  Fe I  5022.24    5.32 0.19 
3-742  Fe I  5028.13    5.34 0.17 
3-742  Fe I  5049.82    5.26 0.37 
3-742  Fe I  5051.63    5.41 0.36 
3-742  Fe I  5068.77    5.28 0.32 
3-742  Fe I  5083.34    5.26 0.38 
3-742  Fe I  5141.74    5.31 0.22 
3-742  Fe I  5150.84    5.21 0.38 
3-742  Fe I  5166.28    5.40 0.37 
3-742  Fe I  5171.60    5.21 0.36 
3-742  Fe I  5192.34    5.44 0.38 
3-742  Fe I  5194.94    5.22 0.38 
3-742  Fe I  5198.71    5.47 0.33 
3-742  Fe I  5216.27    5.37 0.38 
3-742  Fe I  5217.39    5.43 0.26 
3-742  Fe I  5225.53    5.37 0.36 
3-742  Fe I  5232.94    5.19 0.38 
3-742  Fe I  5242.49    5.34 0.16 
3-742  Fe I  5266.56    5.43 0.38 
3-742  Fe I  5281.79    5.50 0.36 
3-742  Fe I  5288.52    5.48 0.14 
3-742  Fe I  5307.36    5.37 0.31 
3-742  Fe I  5322.04    5.29 0.15 
3-742  Fe I  5324.18    5.19 0.37 
3-742  Fe I  5332.90    5.43 0.36 
3-742  Fe I  5339.93    5.44 0.32 
3-742  Fe I  5364.87    5.39 0.19 
3-742  Fe I  5367.47    5.39 0.24 
3-742  Fe I  5373.71    5.26 0.15 
3-742  Fe I  5379.57    5.42 0.14 
3-742  Fe I  5383.37    5.26 0.29 
3-742  Fe I  5393.17    5.53 0.34 
3-742  Fe I  5410.91    5.38 0.22 
3-742  Fe I  5415.20    5.28 0.27 
3-742  Fe I  5429.70    5.29 0.36 
3-742  Fe I  5473.90    5.35 0.14 
3-742  Fe I  5497.52    5.27 0.38 
3-742  Fe I  5501.47    5.27 0.38 
3-742  Fe I  5506.78    5.30 0.37 
3-742  Fe I  5554.90    5.34 0.14 
3-742  Fe I  5586.76    5.32 0.36 
3-742  Fe I  5615.64    5.34 0.37 
3-742  Fe I  5618.63    5.39 0.15 
3-742  Fe I  5638.26    5.32 0.14 
3-742  Fe I  5662.52    5.55 0.14 
3-742  Fe I  5705.99    5.33 0.14 
3-742  Fe I  5717.83    5.43 0.14 
3-742  Fe I  5753.12    5.41 0.14 
3-742  Fe I  5762.99    5.47 0.15 
3-742  Fe I  5816.37    5.35 0.14 
3-742  Fe I  5956.69    5.39 0.17 
3-742  Fe I  6003.01    5.54 0.14 
3-742  Fe I  6008.56    5.37 0.14 
3-742  Fe I  6056.00    5.44 0.14 
3-742  Fe I  6065.48    5.38 0.30 
3-742  Fe I  6082.71    5.42 0.14 
3-742  Fe I  6137.69    5.46 0.34 
3-742  Fe I  6151.62    5.40 0.13 
3-742  Fe I  6213.43    5.44 0.23 
3-742  Fe I  6219.28    5.44 0.25 
3-742  Fe I  6240.65    5.34 0.13 
3-742  Fe I  6246.32    5.47 0.18 
3-742  Fe I  6344.15    5.44 0.13 
3-742  Fe I  6355.03    5.45 0.14 
3-742  Fe I  6393.60    5.52 0.34 
3-742  Fe I  6421.35    5.53 0.31 
3-742  Fe I  6430.85    5.43 0.32 
3-742  Fe I  6481.87    5.44 0.14 
3-742  Fe I  6498.94    5.43 0.14 
3-742  Fe I  6592.91    5.42 0.27 
3-742  Fe I  6593.87    5.48 0.18 
3-742  Fe I  6677.99    5.45 0.30 
3-742  Fe I  6705.10    5.28 0.15 
3-742  Fe I  6750.15    5.44 0.15 
3-742  Fe I  6843.66    5.21 0.14 
3-742  Fe I  7495.07    5.39 0.15 
3-742  Fe I  7586.02    5.32 0.13 
3-742  Fe II 4491.40    5.27 0.09 
3-742  Fe II 4576.33    5.41 0.09 
3-742  Fe II 4620.51    5.23 0.10 
3-742  Fe II 5197.57    5.35 0.10 
3-742  Fe II 5234.62    5.57 0.10 
3-742  Fe II 5414.09    5.17 0.14 
3-742  Fe II 7711.72    5.40 0.10 
3-742  Co I  4121.32    2.51 0.38 
3-742  Ni I  4604.99    3.93 0.14 
3-742  Ni I  4686.21    3.96 0.13 
3-742  Ni I  4953.21    4.11 0.13 
3-742  Ni I  6586.31    3.99 0.13 
3-742  Ni I  6643.63    4.16 0.21 
3-742  Ni I  6767.77    4.05 0.16 
3-742  Cu I  5105.50    1.45 0.16 
3-742  Zn I  4722.16    2.65 0.14 
3-742  Zn I  4810.54    2.55 0.15 
3-742  Rb I  7800.28 <  1.27      
3-742  Sr II 4077.71    0.84 0.21 
3-742  Sr II 4215.52    0.81 0.12 
3-742  Y II  4398.01   -0.47 0.09 
3-742  Y II  4682.32   -0.05 0.09 
3-742  Y II  4854.86   -0.26 0.09 
3-742  Y II  4883.68   -0.23 0.09 
3-742  Y II  5087.42   -0.20 0.09 
3-742  Y II  5200.41   -0.26 0.10 
3-742  Y II  5205.72   -0.17 0.09 
3-742  Zr II 4050.32    0.72 0.09 
3-742  Zr II 4149.20    0.45 0.16 
3-742  Zr II 4161.20    0.45 0.16 
3-742  Zr II 4208.98    0.63 0.09 
3-742  Mo I  3864.11   -0.38 0.17 
3-742  Tc I  4262.27 < -0.37      
3-742  Ba II 4554.03   -0.18 0.20 
3-742  Ba II 5853.68   -0.12 0.09 
3-742  Ba II 6496.90    0.15 0.16 
3-742  La II 3988.51   -1.23 0.09 
3-742  La II 3995.74   -1.17 0.09 
3-742  La II 4086.71   -1.26 0.09 
3-742  La II 4322.50   -1.11 0.11 
3-742  La II 4662.50   -0.93 0.09 
3-742  La II 4920.98   -0.99 0.08 
3-742  La II 6262.29   -0.90 0.10 
3-742  La II 6390.48   -1.05 0.13 
3-742  Ce II 4073.47   -0.72 0.10 
3-742  Ce II 4083.22   -0.63 0.10 
3-742  Ce II 4137.64   -0.57 0.09 
3-742  Ce II 4222.60   -0.87 0.09 
3-742  Ce II 4418.78   -0.60 0.09 
3-742  Ce II 4486.91   -0.63 0.09 
3-742  Ce II 4562.36   -0.57 0.08 
3-742  Ce II 4628.16   -0.63 0.08 
3-742  Pr II 4222.95   -1.26 0.08 
3-742  Pr II 4408.82   -1.35 0.09 
3-742  Nd II 4021.33   -0.92 0.10 
3-742  Nd II 4232.37   -0.77 0.09 
3-742  Nd II 4446.38   -0.62 0.08 
3-742  Nd II 4462.98   -0.56 0.08 
3-742  Nd II 4501.81   -0.62 0.09 
3-742  Nd II 4567.61   -0.50 0.11 
3-742  Nd II 4645.76   -0.59 0.11 
3-742  Nd II 4706.54   -0.59 0.08 
3-742  Nd II 4825.48   -0.68 0.08 
3-742  Nd II 4859.03   -0.65 0.08 
3-742  Nd II 4902.04   -0.53 0.09 
3-742  Nd II 4914.38   -0.56 0.09 
3-742  Nd II 5249.58   -0.68 0.11 
3-742  Nd II 5293.16   -0.71 0.10 
3-742  Nd II 5319.81   -0.62 0.09 
3-742  Sm II 4318.93   -1.11 0.09 
3-742  Sm II 4434.32   -1.08 0.09 
3-742  Sm II 4467.34   -1.05 0.09 
3-742  Sm II 4537.94   -0.96 0.09 
3-742  Sm II 4642.23   -0.90 0.09 
3-742  Sm II 4669.64   -0.90 0.09 
3-742  Sm II 4719.84   -0.87 0.09 
3-742  Eu II 3907.11   -1.58 0.11 
3-742  Eu II 4129.72   -1.43 0.22 
3-742  Eu II 4205.04   -1.43 0.26 
3-742  Eu II 6645.06   -1.28 0.10 
3-742  Gd II 4251.73   -1.01 0.11 
3-742  Dy II 3983.65   -0.95 0.15 
3-742  Dy II 4103.31   -0.74 0.09 
3-742  Dy II 4449.70   -0.86 0.09 
3-742  Tm II 3848.02   -1.83 0.16 
3-742  Yb II 3694.20   -1.48 1.32 
3-742  Hf II 4093.15 < -0.91      
3-742  Ir I  3800.12 < -0.34      
3-742  Pb I  4057.81 <  0.41      
3-742  Th II 4019.13 < -1.75      
3-772  Li I  6707.80 <  0.66      
3-772  [O I] 6300.30 <  7.33      
3-772  O I   7771.94 <  6.98      
3-772  O I   7774.17 <  7.42      
3-772  O I   7775.39 <  7.70      
3-772  Na I  5682.63    4.57 0.29 
3-772  Na I  5688.20    4.81 0.26 
3-772  Mg I  4702.99    5.26 0.30 
3-772  Mg I  5528.40    5.42 0.30 
3-772  Mg I  5711.09    5.37 0.33 
3-772  Al I  6696.02    5.51 0.20 
3-772  Al I  7835.31    5.50 0.24 
3-772  Al I  7836.13    5.54 0.21 
3-772  Si I  5701.10    6.69 0.28 
3-772  Si I  5708.40    6.18 0.27 
3-772  Si I  5772.15    6.36 0.30 
3-772  K I   7664.90    3.43 0.34 
3-772  Ca I  5588.76    4.67 0.33 
3-772  Ca I  6102.72    4.74 0.27 
3-772  Ca I  6122.21    4.96 0.37 
3-772  Ca I  6162.17    4.90 0.38 
3-772  Ca I  6439.07    4.73 0.32 
3-772  Ca I  6455.60    4.66 0.28 
3-772  Sc II 5641.00    1.49 0.20 
3-772  Ti I  4548.76    3.13 0.23 
3-772  Ti I  4840.87    2.71 0.18 
3-772  Ti I  4981.73    2.66 0.29 
3-772  Ti I  5173.74    3.10 0.33 
3-772  Ti I  5210.38    3.07 0.35 
3-772  Ti II 4708.66    3.25 0.14 
3-772  Ti II 5185.90    3.30 0.24 
3-772  Ti II 5336.79    3.41 0.23 
3-772  Ti II 5381.02    3.19 0.21 
3-772  Ti II 5418.77    3.18 0.21 
3-772  V I   4379.23    1.33 0.24 
3-772  Cr I  5296.69    3.40 0.26 
3-772  Cr I  5345.80    3.37 0.29 
3-772  Cr I  5348.31    3.52 0.28 
3-772  Cr I  5409.77    3.52 0.34 
3-772  Mn I  4754.04    2.72 0.18 
3-772  Fe I  4447.72    5.10 0.34 
3-772  Fe I  4489.74    5.10 0.34 
3-772  Fe I  4592.65    5.30 0.32 
3-772  Fe I  4602.94    5.14 0.34 
3-772  Fe I  4707.27    5.45 0.24 
3-772  Fe I  4733.59    5.38 0.25 
3-772  Fe I  4736.77    5.60 0.31 
3-772  Fe I  4890.76    5.08 0.34 
3-772  Fe I  4903.31    5.34 0.31 
3-772  Fe I  4918.99    5.36 0.38 
3-772  Fe I  4924.77    5.27 0.21 
3-772  Fe I  4938.81    5.29 0.26 
3-772  Fe I  4939.69    5.13 0.28 
3-772  Fe I  4966.09    5.14 0.18 
3-772  Fe I  4994.13    5.48 0.35 
3-772  Fe I  5051.63    5.52 0.38 
3-772  Fe I  5083.34    5.66 0.37 
3-772  Fe I  5141.74    5.59 0.30 
3-772  Fe I  5150.84    5.54 0.40 
3-772  Fe I  5166.28    5.67 0.42 
3-772  Fe I  5171.60    5.26 0.43 
3-772  Fe I  5192.34    5.35 0.39 
3-772  Fe I  5194.94    5.12 0.38 
3-772  Fe I  5216.27    5.36 0.39 
3-772  Fe I  5217.39    5.40 0.28 
3-772  Fe I  5225.53    5.48 0.31 
3-772  Fe I  5232.94    5.25 0.42 
3-772  Fe I  5266.56    5.28 0.38 
3-772  Fe I  5307.36    5.39 0.27 
3-772  Fe I  5324.18    5.18 0.36 
3-772  Fe I  5332.90    5.50 0.32 
3-772  Fe I  5339.93    5.22 0.28 
3-772  Fe I  5364.87    5.36 0.25 
3-772  Fe I  5367.47    5.26 0.25 
3-772  Fe I  5371.49    5.30 1.61 
3-772  Fe I  5383.37    5.11 0.27 
3-772  Fe I  5393.17    5.60 0.33 
3-772  Fe I  5397.13    5.36 0.41 
3-772  Fe I  5405.77    5.26 0.41 
3-772  Fe I  5410.91    5.35 0.25 
3-772  Fe I  5429.70    5.57 1.51 
3-772  Fe I  5434.52    5.12 0.41 
3-772  Fe I  5497.52    5.40 0.37 
3-772  Fe I  5501.47    5.31 0.35 
3-772  Fe I  5506.78    5.64 0.40 
3-772  Fe I  5586.76    5.06 0.29 
3-772  Fe I  5615.64    5.58 0.39 
3-772  Fe I  5638.26    5.37 0.30 
3-772  Fe I  5662.52    5.45 0.24 
3-772  Fe I  5762.99    5.43 0.22 
3-772  Fe I  5956.69    5.39 0.22 
3-772  Fe I  6003.01    5.35 0.26 
3-772  Fe I  6008.56    5.21 0.26 
3-772  Fe I  6065.48    5.69 0.28 
3-772  Fe I  6137.69    5.53 0.27 
3-772  Fe I  6151.62    5.30 0.29 
3-772  Fe I  6213.43    5.34 0.19 
3-772  Fe I  6219.28    5.32 0.19 
3-772  Fe I  6230.72    5.48 0.28 
3-772  Fe I  6240.65    5.61 0.20 
3-772  Fe I  6246.32    5.47 0.19 
3-772  Fe I  6265.13    5.45 0.19 
3-772  Fe I  6355.03    5.31 0.22 
3-772  Fe I  6393.60    5.60 0.27 
3-772  Fe I  6421.35    5.59 0.24 
3-772  Fe I  6430.85    5.46 0.23 
3-772  Fe I  6481.87    5.54 0.19 
3-772  Fe I  6498.94    5.38 0.22 
3-772  Fe I  6592.91    5.51 0.22 
3-772  Fe I  6593.87    5.39 0.18 
3-772  Fe I  6677.99    5.54 0.23 
3-772  Fe I  6750.15    5.39 0.18 
3-772  Fe I  7495.07    5.43 0.17 
3-772  Fe II 5197.57    5.39 0.24 
3-772  Fe II 5234.62    5.44 0.24 
3-772  Co I  4121.32 <  2.71      
3-772  Ni I  6643.63    3.91 0.18 
3-772  Ni I  6767.77    3.93 0.18 
3-772  Zn I  4810.54    2.70 0.18 
3-772  Rb I  7800.28 <  2.06      
3-772  Y II  4854.86   -0.13 0.14 
3-772  Y II  4883.68   -0.40 0.15 
3-772  Ba II 5853.68   -0.06 0.17 
3-772  Ba II 6496.90    0.12 0.16 
3-772  Ce II 4562.36   -0.67 0.24 
3-772  Ce II 4572.28   -0.49 0.22 
3-772  Nd II 4462.98   -0.31 0.19 
3-772  Nd II 5249.58   -0.19 0.35 
3-772  Nd II 5255.51   -0.16 0.28 
3-772  Nd II 5293.16   -0.22 0.28 
3-772  Eu II 4129.72   -1.43 0.21 
3-772  Eu II 4205.04   -1.40 0.24 
3-772  Gd II 4498.29 <  0.62      
3-772  Tb II 4752.53 < -0.65      
3-772  Dy II 4449.70 < -0.50      
3-772  Hf II 4093.15 <  1.12      
3-772  Pb I  4057.81 <  3.54      
3-772  Th II 4019.13 <  1.93      
3-1509 Li I  6707.80 <  0.39      
3-1509 [O I] 6300.30    7.24 0.18 
3-1509 O I   7771.94    7.18 0.18 
3-1509 O I   7774.17    7.08 0.20 
3-1509 O I   7775.39    7.33 0.19 
3-1509 Na I  5688.20    4.03 0.21 
3-1509 Mg I  4702.99    5.73 0.37 
3-1509 Mg I  5528.40    6.10 0.37 
3-1509 Mg I  5711.09    5.80 0.14 
3-1509 Al I  6696.02 <  4.92      
3-1509 Al I  6698.67 <  5.20      
3-1509 Al I  7835.31 <  5.02      
3-1509 Al I  7836.13 <  4.78      
3-1509 Si I  5701.10    6.31 0.21 
3-1509 Si I  5708.40    5.84 0.21 
3-1509 Si I  5772.15    5.79 0.24 
3-1509 K I   7664.90    3.33 0.33 
3-1509 Ca I  4455.89    4.71 0.36 
3-1509 Ca I  5588.76    4.58 0.29 
3-1509 Ca I  6102.72    4.68 0.25 
3-1509 Ca I  6122.21    4.71 0.33 
3-1509 Ca I  6162.17    4.73 0.36 
3-1509 Ca I  6439.07    4.61 0.31 
3-1509 Sc II 5641.00    1.23 0.10 
3-1509 Sc II 5657.90    1.17 0.09 
3-1509 Sc II 5667.15    1.23 0.11 
3-1509 Sc II 6604.60    1.05 0.10 
3-1509 Ti I  4512.73    2.82 0.15 
3-1509 Ti I  4533.24    2.49 0.28 
3-1509 Ti I  4534.78    2.57 0.26 
3-1509 Ti I  4548.76    2.90 0.18 
3-1509 Ti I  4555.48    2.75 0.14 
3-1509 Ti I  4840.87    2.70 0.13 
3-1509 Ti I  4981.73    2.67 0.30 
3-1509 Ti I  4999.50    2.50 0.22 
3-1509 Ti I  5016.16    2.82 0.14 
3-1509 Ti I  5064.65    2.83 0.24 
3-1509 Ti I  5173.74    2.97 0.26 
3-1509 Ti I  5192.97    2.85 0.24 
3-1509 Ti I  5210.38    2.92 0.28 
3-1509 Ti II 4028.34    2.88 0.14 
3-1509 Ti II 4418.33    2.99 0.10 
3-1509 Ti II 4443.80    3.18 0.32 
3-1509 Ti II 4493.52    3.07 0.09 
3-1509 Ti II 4501.27    2.89 0.22 
3-1509 Ti II 4583.41    3.16 0.09 
3-1509 Ti II 4708.66    3.05 0.09 
3-1509 Ti II 5185.90    3.12 0.10 
3-1509 Ti II 5336.79    3.12 0.10 
3-1509 Ti II 5381.02    3.14 0.10 
3-1509 Ti II 5418.77    3.09 0.10 
3-1509 V I   4379.23    1.25 0.21 
3-1509 V II  3951.96    1.61 0.22 
3-1509 V II  4005.71    1.64 0.21 
3-1509 Cr I  4545.95    3.00 0.14 
3-1509 Cr I  4646.15    2.96 0.22 
3-1509 Cr I  4651.28    3.14 0.14 
3-1509 Cr I  5296.69    3.12 0.15 
3-1509 Cr I  5345.80    3.19 0.21 
3-1509 Cr I  5348.31    3.10 0.15 
3-1509 Cr I  5409.77    3.18 0.26 
3-1509 Cr II 4588.14    3.57 0.09 
3-1509 Mn I  4754.04    2.57 0.14 
3-1509 Fe I  4182.38    5.12 0.19 
3-1509 Fe I  4184.89    5.07 0.31 
3-1509 Fe I  4222.21    5.12 0.37 
3-1509 Fe I  4447.72    5.32 0.36 
3-1509 Fe I  4489.74    5.27 0.36 
3-1509 Fe I  4595.36    5.45 0.14 
3-1509 Fe I  4602.94    5.29 0.36 
3-1509 Fe I  4630.12    5.43 0.15 
3-1509 Fe I  4647.43    5.22 0.19 
3-1509 Fe I  4707.27    5.46 0.25 
3-1509 Fe I  4733.59    5.24 0.23 
3-1509 Fe I  4736.77    5.27 0.26 
3-1509 Fe I  4768.40    5.44 0.14 
3-1509 Fe I  4871.32    5.21 0.37 
3-1509 Fe I  4885.43    5.20 0.14 
3-1509 Fe I  4890.76    5.25 0.36 
3-1509 Fe I  4903.31    5.21 0.30 
3-1509 Fe I  4918.99    5.19 0.37 
3-1509 Fe I  4924.77    5.22 0.20 
3-1509 Fe I  4938.81    5.30 0.27 
3-1509 Fe I  4939.69    5.39 0.34 
3-1509 Fe I  4946.39    5.14 0.14 
3-1509 Fe I  4966.09    5.34 0.21 
3-1509 Fe I  4973.10    5.13 0.14 
3-1509 Fe I  4994.13    5.11 0.33 
3-1509 Fe I  5014.94    5.17 0.15 
3-1509 Fe I  5022.24    5.19 0.14 
3-1509 Fe I  5028.13    5.12 0.14 
3-1509 Fe I  5044.21    5.15 0.14 
3-1509 Fe I  5051.63    5.13 0.36 
3-1509 Fe I  5083.34    5.28 0.35 
3-1509 Fe I  5131.47    5.35 0.16 
3-1509 Fe I  5141.74    5.29 0.16 
3-1509 Fe I  5150.84    5.34 0.34 
3-1509 Fe I  5166.28    5.32 0.36 
3-1509 Fe I  5191.45    5.33 0.33 
3-1509 Fe I  5192.34    5.24 0.34 
3-1509 Fe I  5194.94    5.26 0.36 
3-1509 Fe I  5198.71    5.31 0.23 
3-1509 Fe I  5216.27    5.31 0.35 
3-1509 Fe I  5217.39    5.21 0.16 
3-1509 Fe I  5225.53    5.37 0.25 
3-1509 Fe I  5232.94    5.13 0.37 
3-1509 Fe I  5242.49    5.34 0.15 
3-1509 Fe I  5266.56    5.11 0.33 
3-1509 Fe I  5283.62    5.38 0.30 
3-1509 Fe I  5288.52    5.31 0.17 
3-1509 Fe I  5307.36    5.36 0.21 
3-1509 Fe I  5322.04    5.29 0.15 
3-1509 Fe I  5324.18    5.16 0.34 
3-1509 Fe I  5332.90    5.27 0.26 
3-1509 Fe I  5339.93    5.23 0.23 
3-1509 Fe I  5364.87    5.31 0.15 
3-1509 Fe I  5367.47    5.08 0.16 
3-1509 Fe I  5393.17    5.34 0.25 
3-1509 Fe I  5397.13    5.13 0.37 
3-1509 Fe I  5405.77    5.13 0.37 
3-1509 Fe I  5410.91    5.24 0.16 
3-1509 Fe I  5429.70    5.40 0.52 
3-1509 Fe I  5434.52    5.18 0.38 
3-1509 Fe I  5473.90    5.35 0.15 
3-1509 Fe I  5501.47    5.33 0.33 
3-1509 Fe I  5506.78    5.28 0.35 
3-1509 Fe I  5554.90    5.27 0.15 
3-1509 Fe I  5563.60    5.27 0.15 
3-1509 Fe I  5586.76    5.32 0.31 
3-1509 Fe I  5638.26    5.13 0.16 
3-1509 Fe I  5662.52    5.28 0.14 
3-1509 Fe I  5705.99    5.33 0.16 
3-1509 Fe I  5753.12    5.16 0.16 
3-1509 Fe I  5762.99    5.24 0.14 
3-1509 Fe I  5956.69    5.34 0.14 
3-1509 Fe I  6003.01    5.27 0.14 
3-1509 Fe I  6008.56    5.18 0.14 
3-1509 Fe I  6065.48    5.34 0.22 
3-1509 Fe I  6137.69    5.32 0.24 
3-1509 Fe I  6151.62    5.38 0.14 
3-1509 Fe I  6213.43    5.26 0.14 
3-1509 Fe I  6219.28    5.43 0.17 
3-1509 Fe I  6230.72    5.40 0.28 
3-1509 Fe I  6240.65    5.24 0.14 
3-1509 Fe I  6246.32    5.38 0.14 
3-1509 Fe I  6344.15    5.38 0.14 
3-1509 Fe I  6355.03    5.33 0.14 
3-1509 Fe I  6393.60    5.38 0.25 
3-1509 Fe I  6421.35    5.42 0.21 
3-1509 Fe I  6430.85    5.37 0.23 
3-1509 Fe I  6592.91    5.28 0.18 
3-1509 Fe I  6593.87    5.36 0.14 
3-1509 Fe I  6677.99    5.36 0.21 
3-1509 Fe I  6750.15    5.29 0.14 
3-1509 Fe I  6843.66    5.11 0.17 
3-1509 Fe I  7495.07    5.32 0.14 
3-1509 Fe I  7586.02    5.34 0.14 
3-1509 Fe II 4491.40    5.29 0.09 
3-1509 Fe II 4576.33    5.30 0.10 
3-1509 Fe II 4620.51    5.21 0.10 
3-1509 Fe II 5197.57    5.30 0.11 
3-1509 Fe II 5234.62    5.51 0.11 
3-1509 Fe II 7711.72    5.40 0.11 
3-1509 Co I  4121.32    2.48 0.39 
3-1509 Ni I  4604.99    3.74 0.14 
3-1509 Ni I  6643.63    3.94 0.14 
3-1509 Ni I  6767.77    3.95 0.13 
3-1509 Cu I  5105.50 <  1.33      
3-1509 Zn I  4722.16    2.36 0.13 
3-1509 Zn I  4810.54    2.52 0.14 
3-1509 Rb I  7800.28 <  1.72      
3-1509 Sr II 4077.71    0.76 0.17 
3-1509 Sr II 4215.52    0.73 0.24 
3-1509 Y II  4398.01   -0.55 0.09 
3-1509 Y II  4682.32   -0.01 0.10 
3-1509 Y II  4854.86   -0.37 0.09 
3-1509 Y II  4883.68   -0.40 0.09 
3-1509 Y II  5087.42   -0.19 0.09 
3-1509 Y II  5200.41   -0.13 0.11 
3-1509 Y II  5205.72   -0.16 0.10 
3-1509 Zr II 4149.20    0.62 0.21 
3-1509 Zr II 4161.20    0.74 0.10 
3-1509 Zr II 4208.98    0.44 0.09 
3-1509 Zr II 4613.95    0.88 0.10 
3-1509 Tc I  4262.27 <  0.20      
3-1509 Ba II 4554.03    0.01 0.26 
3-1509 Ba II 5853.68   -0.02 0.09 
3-1509 Ba II 6496.90    0.16 0.13 
3-1509 La II 3988.51   -0.94 0.11 
3-1509 La II 3995.74   -1.03 0.12 
3-1509 La II 4086.71   -1.30 0.10 
3-1509 La II 4123.22   -0.84 0.10 
3-1509 La II 4920.98   -0.76 0.09 
3-1509 Ce II 3999.24   -0.67 0.25 
3-1509 Ce II 4137.64   -0.46 0.10 
3-1509 Ce II 4222.60   -0.52 0.09 
3-1509 Ce II 4562.36   -0.52 0.09 
3-1509 Ce II 4628.16   -0.46 0.09 
3-1509 Pr II 4408.82   -1.20 0.09 
3-1509 Nd II 4232.37   -0.66 0.10 
3-1509 Nd II 4446.38   -0.54 0.09 
3-1509 Nd II 4462.98   -0.39 0.09 
3-1509 Nd II 4501.81   -0.45 0.09 
3-1509 Nd II 4706.54   -0.48 0.09 
3-1509 Nd II 4825.48   -0.45 0.09 
3-1509 Nd II 4859.03   -0.42 0.09 
3-1509 Nd II 5249.58   -0.36 0.13 
3-1509 Nd II 5255.51   -0.57 0.12 
3-1509 Nd II 5293.16   -0.60 0.13 
3-1509 Nd II 5319.81   -0.45 0.11 
3-1509 Sm II 4318.93   -0.70 0.09 
3-1509 Sm II 4424.34   -0.91 0.09 
3-1509 Sm II 4434.32   -0.76 0.09 
3-1509 Sm II 4467.34   -0.88 0.10 
3-1509 Sm II 4642.23   -0.85 0.11 
3-1509 Sm II 4669.64   -0.70 0.09 
3-1509 Sm II 4719.84   -0.55 0.11 
3-1509 Eu II 3819.67   -1.22 1.51 
3-1509 Eu II 3907.11   -1.16 0.14 
3-1509 Eu II 4129.72   -1.19 0.22 
3-1509 Eu II 4205.04   -1.10 0.30 
3-1509 Eu II 6645.06   -1.04 0.12 
3-1509 Gd II 4215.02 < -0.21      
3-1509 Dy II 4103.31   -0.10 0.10 
3-1509 Dy II 4449.70   -0.55 0.09 
3-1509 Er II 3896.23   -0.61 0.14 
3-1509 Tm II 3848.02 < -1.58      
3-1509 Yb II 3694.20 < -1.16      
3-1509 Hf II 4093.15 < -0.24      
3-1509 Ir I  3800.12 <  1.13      
3-1509 Pb I  4057.81 <  0.82      
3-1509 Th II 4019.13 < -1.08      
4-224  Li I  6707.80 < -0.08      
4-224  [O I] 6300.30    7.10 0.17 
4-224  O I   7771.94    7.47 0.17 
4-224  O I   7774.17    7.10 0.20 
4-224  O I   7775.39    7.29 0.20 
4-224  Na I  5682.63    3.64 0.25 
4-224  Na I  5688.20    3.88 0.21 
4-224  Na I  6160.75    4.17 0.23 
4-224  Mg I  4702.99    5.77 0.38 
4-224  Mg I  5528.40    5.74 0.36 
4-224  Mg I  5711.09    5.64 0.14 
4-224  Al I  6696.02 <  4.47      
4-224  Al I  6698.67 <  4.95      
4-224  Al I  7835.31 <  4.64      
4-224  Al I  7836.13 <  4.45      
4-224  Si I  5701.10    5.93 0.23 
4-224  Si I  5708.40    5.71 0.21 
4-224  Si I  5772.15    5.79 0.22 
4-224  K I   7664.90    3.96 0.33 
4-224  Ca I  4455.89    4.16 0.31 
4-224  Ca I  5588.76    4.42 0.31 
4-224  Ca I  6102.72    4.33 0.24 
4-224  Ca I  6122.21    4.51 0.35 
4-224  Ca I  6162.17    4.50 0.37 
4-224  Ca I  6439.07    4.27 0.30 
4-224  Sc II 5641.00    0.97 0.10 
4-224  Sc II 5657.90    1.00 0.09 
4-224  Sc II 5667.15    1.03 0.10 
4-224  Sc II 6604.60    0.91 0.09 
4-224  Ti I  4512.73    2.42 0.14 
4-224  Ti I  4533.24    2.46 0.34 
4-224  Ti I  4534.78    2.35 0.30 
4-224  Ti I  4548.76    2.54 0.18 
4-224  Ti I  4555.48    2.56 0.15 
4-224  Ti I  5016.16    2.36 0.13 
4-224  Ti I  5064.65    2.56 0.29 
4-224  Ti I  5173.74    2.47 0.25 
4-224  Ti I  5192.97    2.62 0.31 
4-224  Ti I  5210.38    2.46 0.29 
4-224  Ti I  5866.45    2.59 0.14 
4-224  Ti II 4028.34    3.22 0.20 
4-224  Ti II 4418.33    3.09 0.14 
4-224  Ti II 4443.80    3.17 0.28 
4-224  Ti II 4493.52    2.97 0.09 
4-224  Ti II 4501.27    3.29 0.27 
4-224  Ti II 4583.41    2.97 0.09 
4-224  Ti II 4708.66    3.02 0.09 
4-224  Ti II 5185.90    3.06 0.10 
4-224  Ti II 5336.79    3.03 0.12 
4-224  Ti II 5381.02    3.17 0.10 
4-224  Ti II 5418.77    3.09 0.09 
4-224  V I   4379.23    0.97 0.24 
4-224  V II  3951.96    1.51 0.21 
4-224  V II  4005.71    1.69 0.21 
4-224  Cr I  4545.95    2.77 0.14 
4-224  Cr I  4646.15    2.80 0.27 
4-224  Cr I  4651.28    2.84 0.14 
4-224  Cr I  5296.69    2.78 0.15 
4-224  Cr I  5300.74    2.75 0.16 
4-224  Cr I  5345.80    2.86 0.22 
4-224  Cr I  5348.31    2.85 0.16 
4-224  Cr I  5409.77    2.84 0.28 
4-224  Cr II 4588.14    3.64 0.09 
4-224  Cr II 4591.99    3.68 0.10 
4-224  Mn I  4754.04    2.48 0.14 
4-224  Fe I  4114.44    4.96 0.26 
4-224  Fe I  4175.64    4.95 0.34 
4-224  Fe I  4222.21    5.18 0.38 
4-224  Fe I  4442.34    5.04 0.38 
4-224  Fe I  4447.72    5.14 0.38 
4-224  Fe I  4482.74    5.16 0.14 
4-224  Fe I  4489.74    5.04 0.38 
4-224  Fe I  4602.94    5.15 0.38 
4-224  Fe I  4630.12    5.18 0.16 
4-224  Fe I  4643.46    5.05 0.14 
4-224  Fe I  4647.43    4.92 0.18 
4-224  Fe I  4733.59    5.00 0.27 
4-224  Fe I  4736.77    5.05 0.27 
4-224  Fe I  5014.94    4.99 0.15 
4-224  Fe I  5022.24    4.86 0.14 
4-224  Fe I  5049.82    5.13 0.37 
4-224  Fe I  5051.63    4.97 0.38 
4-224  Fe I  5068.77    4.95 0.25 
4-224  Fe I  5083.34    5.10 0.38 
4-224  Fe I  5131.47    5.09 0.17 
4-224  Fe I  5141.74    5.11 0.17 
4-224  Fe I  5166.28    4.89 0.38 
4-224  Fe I  5171.60    4.87 0.38 
4-224  Fe I  5191.45    5.12 0.35 
4-224  Fe I  5192.34    5.14 0.37 
4-224  Fe I  5194.94    5.05 0.38 
4-224  Fe I  5198.71    5.26 0.29 
4-224  Fe I  5202.34    5.24 0.35 
4-224  Fe I  5216.27    5.17 0.38 
4-224  Fe I  5217.39    4.97 0.16 
4-224  Fe I  5225.53    4.90 0.26 
4-224  Fe I  5232.94    4.84 0.38 
4-224  Fe I  5242.49    4.87 0.15 
4-224  Fe I  5266.56    4.91 0.35 
4-224  Fe I  5281.79    5.13 0.31 
4-224  Fe I  5283.62    5.13 0.31 
4-224  Fe I  5307.36    5.04 0.23 
4-224  Fe I  5324.18    4.98 0.35 
4-224  Fe I  5332.90    4.86 0.25 
4-224  Fe I  5339.93    5.03 0.24 
4-224  Fe I  5353.37    5.23 0.15 
4-224  Fe I  5364.87    5.06 0.15 
4-224  Fe I  5367.47    5.00 0.17 
4-224  Fe I  5383.37    4.84 0.20 
4-224  Fe I  5393.17    5.00 0.24 
4-224  Fe I  5405.77    4.82 0.50 
4-224  Fe I  5410.91    5.13 0.17 
4-224  Fe I  5415.20    4.86 0.18 
4-224  Fe I  5429.70    5.02 0.46 
4-224  Fe I  5434.52    4.85 0.37 
4-224  Fe I  5473.90    4.85 0.16 
4-224  Fe I  5497.52    5.16 0.38 
4-224  Fe I  5501.47    5.17 0.37 
4-224  Fe I  5506.78    5.17 0.38 
4-224  Fe I  5554.90    5.05 0.15 
4-224  Fe I  5563.60    5.16 0.15 
4-224  Fe I  5586.76    5.00 0.31 
4-224  Fe I  5615.64    5.05 0.35 
4-224  Fe I  5638.26    4.98 0.15 
4-224  Fe I  5662.52    5.20 0.14 
4-224  Fe I  5753.12    5.05 0.15 
4-224  Fe I  5762.99    5.20 0.14 
4-224  Fe I  5816.37    5.03 0.17 
4-224  Fe I  5956.69    4.91 0.14 
4-224  Fe I  6003.01    5.12 0.14 
4-224  Fe I  6008.56    5.10 0.14 
4-224  Fe I  6056.00    4.87 0.17 
4-224  Fe I  6065.48    5.04 0.24 
4-224  Fe I  6082.71    4.96 0.17 
4-224  Fe I  6137.69    5.05 0.27 
4-224  Fe I  6151.62    4.97 0.14 
4-224  Fe I  6213.43    4.96 0.14 
4-224  Fe I  6219.28    5.08 0.17 
4-224  Fe I  6230.72    5.16 0.31 
4-224  Fe I  6240.65    4.85 0.15 
4-224  Fe I  6246.32    5.11 0.14 
4-224  Fe I  6265.13    5.12 0.16 
4-224  Fe I  6344.15    5.13 0.14 
4-224  Fe I  6355.03    5.03 0.14 
4-224  Fe I  6393.60    5.07 0.27 
4-224  Fe I  6421.35    5.23 0.25 
4-224  Fe I  6430.85    5.09 0.26 
4-224  Fe I  6592.91    4.99 0.19 
4-224  Fe I  6593.87    5.11 0.14 
4-224  Fe I  6677.99    5.02 0.21 
4-224  Fe I  6750.15    5.05 0.14 
4-224  Fe I  6843.66    5.14 0.15 
4-224  Fe I  7495.07    5.07 0.14 
4-224  Fe I  7586.02    5.13 0.14 
4-224  Fe II 4491.40    5.34 0.10 
4-224  Fe II 4576.33    5.31 0.09 
4-224  Fe II 4620.51    5.30 0.10 
4-224  Fe II 5197.57    5.25 0.11 
4-224  Fe II 5234.62    5.56 0.11 
4-224  Co I  4121.32    2.09 0.39 
4-224  Ni I  4604.99    3.58 0.13 
4-224  Ni I  6586.31    3.58 0.15 
4-224  Ni I  6643.63    3.65 0.14 
4-224  Ni I  6767.77    3.71 0.13 
4-224  Cu I  5105.50    0.99 0.17 
4-224  Zn I  4722.16    2.52 0.14 
4-224  Zn I  4810.54    2.49 0.14 
4-224  Rb I  7800.28 <  1.36      
4-224  Sr II 4077.71    0.75 0.16 
4-224  Sr II 4215.52    0.78 0.14 
4-224  Y II  4398.01   -0.57 0.09 
4-224  Y II  4682.32   -0.15 0.09 
4-224  Y II  5087.42   -0.36 0.09 
4-224  Y II  5205.72   -0.30 0.10 
4-224  Zr II 4050.32    0.37 0.11 
4-224  Zr II 4149.20    0.52 0.21 
4-224  Zr II 4161.20    0.64 0.11 
4-224  Zr II 4208.98    0.49 0.09 
4-224  Tc I  4262.27 < -0.79      
4-224  Ba II 4554.03    0.12 0.21 
4-224  Ba II 5853.68   -0.12 0.10 
4-224  Ba II 6496.90    0.18 0.18 
4-224  La II 3988.51   -1.33 0.11 
4-224  La II 3995.74   -1.21 0.11 
4-224  La II 4086.71   -1.36 0.10 
4-224  Ce II 4083.22   -0.62 0.12 
4-224  Ce II 4137.64   -0.77 0.10 
4-224  Ce II 4222.60   -0.77 0.09 
4-224  Ce II 4486.91   -0.71 0.09 
4-224  Ce II 4562.36   -0.80 0.09 
4-224  Ce II 4628.16   -0.59 0.09 
4-224  Pr II 4222.95   -1.36 0.09 
4-224  Pr II 4408.82   -1.36 0.09 
4-224  Nd II 4021.33   -0.66 0.11 
4-224  Nd II 4446.38   -0.81 0.09 
4-224  Nd II 4462.98   -0.63 0.09 
4-224  Nd II 4706.54   -0.66 0.09 
4-224  Nd II 4825.48   -0.81 0.09 
4-224  Nd II 5234.19   -0.57 0.12 
4-224  Nd II 5249.58   -0.72 0.13 
4-224  Nd II 5293.16   -0.72 0.11 
4-224  Nd II 5319.81   -0.75 0.10 
4-224  Sm II 4318.93   -1.01 0.09 
4-224  Sm II 4424.34   -1.19 0.09 
4-224  Sm II 4434.32   -1.10 0.09 
4-224  Sm II 4467.34   -1.22 0.10 
4-224  Eu II 3907.11   -1.60 0.13 
4-224  Eu II 4129.72   -1.48 0.21 
4-224  Eu II 4205.04   -1.45 0.37 
4-224  Tb II 4002.57 < -1.06      
4-224  Dy II 4103.31   -0.87 0.10 
4-224  Dy II 4449.70   -0.84 0.09 
4-224  Er II 3896.23 < -0.70      
4-224  Yb II 3694.20 < -0.52      
4-224  Hf II 4093.15 < -0.86      
4-224  Pb I  4057.81 <  0.31      
4-224  Th II 4019.13 < -1.77      
4-341  Li I  6707.80 < -0.43      
4-341  O I   7771.94 <  6.57      
4-341  O I   7774.17 <  6.59      
4-341  O I   7775.39 <  6.81      
4-341  Na I  5682.63    4.59 0.19 
4-341  Na I  5688.20    4.65 0.21 
4-341  Na I  6154.22    4.44 0.20 
4-341  Na I  6160.75    4.47 0.20 
4-341  Mg I  4702.99    5.47 0.36 
4-341  Mg I  5528.40    5.78 0.36 
4-341  Mg I  5711.09    5.54 0.13 
4-341  Al I  6696.02    5.46 0.15 
4-341  Al I  6698.67    5.27 0.15 
4-341  Al I  7835.31    5.39 0.15 
4-341  Al I  7836.13    5.45 0.15 
4-341  Si I  5665.55    5.88 0.21 
4-341  Si I  5701.10    6.13 0.20 
4-341  Si I  5708.40    5.99 0.20 
4-341  Si I  5772.15    6.12 0.20 
4-341  K I   7664.90    3.23 0.37 
4-341  Ca I  4455.89    4.56 0.36 
4-341  Ca I  5588.76    4.62 0.33 
4-341  Ca I  6102.72    4.62 0.28 
4-341  Ca I  6122.21    4.73 0.36 
4-341  Ca I  6162.17    4.72 0.38 
4-341  Ca I  6439.07    4.51 0.33 
4-341  Ca I  6455.60    4.64 0.16 
4-341  Sc II 5641.00    1.20 0.09 
4-341  Sc II 5657.90    1.17 0.08 
4-341  Sc II 5667.15    1.17 0.09 
4-341  Sc II 6604.60    1.08 0.09 
4-341  Ti I  4512.73    2.81 0.21 
4-341  Ti I  4533.24    2.64 0.35 
4-341  Ti I  4534.78    2.67 0.34 
4-341  Ti I  4548.76    2.78 0.23 
4-341  Ti I  4555.48    2.78 0.19 
4-341  Ti I  4840.87    2.71 0.15 
4-341  Ti I  4981.73    2.62 0.35 
4-341  Ti I  4997.10    2.82 0.13 
4-341  Ti I  4999.50    2.83 0.35 
4-341  Ti I  5016.16    2.75 0.16 
4-341  Ti I  5064.65    2.76 0.31 
4-341  Ti I  5173.74    2.84 0.32 
4-341  Ti I  5192.97    2.95 0.34 
4-341  Ti I  5210.38    2.72 0.33 
4-341  Ti I  5866.45    2.84 0.13 
4-341  Ti II 4418.33    3.33 0.17 
4-341  Ti II 4443.80    3.27 0.22 
4-341  Ti II 4493.52    3.18 0.08 
4-341  Ti II 4501.27    3.26 0.23 
4-341  Ti II 4583.41    3.23 0.08 
4-341  Ti II 4708.66    3.22 0.09 
4-341  Ti II 5185.90    3.27 0.11 
4-341  Ti II 5336.79    3.31 0.14 
4-341  Ti II 5381.02    3.23 0.09 
4-341  Ti II 5418.77    3.16 0.08 
4-341  V I   4379.23    1.19 0.35 
4-341  V II  3951.96    1.70 0.21 
4-341  V II  4005.71    1.76 0.21 
4-341  Cr I  4545.95    3.20 0.23 
4-341  Cr I  4646.15    3.17 0.32 
4-341  Cr I  4651.28    3.15 0.17 
4-341  Cr I  5296.69    3.23 0.21 
4-341  Cr I  5300.74    3.09 0.13 
4-341  Cr I  5345.80    3.22 0.29 
4-341  Cr I  5348.31    3.08 0.20 
4-341  Cr I  5409.77    3.21 0.33 
4-341  Cr II 4588.14    3.75 0.09 
4-341  Cr II 4591.99    3.81 0.09 
4-341  Mn I  4754.04    2.65 0.19 
4-341  Fe I  4114.44    5.13 0.28 
4-341  Fe I  4154.50    5.19 0.37 
4-341  Fe I  4175.64    5.18 0.36 
4-341  Fe I  4184.89    5.25 0.36 
4-341  Fe I  4442.34    5.45 0.37 
4-341  Fe I  4447.72    5.41 0.38 
4-341  Fe I  4481.61    5.08 0.13 
4-341  Fe I  4482.74    5.46 0.13 
4-341  Fe I  4489.74    5.26 0.37 
4-341  Fe I  4602.94    5.26 0.38 
4-341  Fe I  4630.12    5.46 0.21 
4-341  Fe I  4643.46    5.18 0.13 
4-341  Fe I  4647.43    5.33 0.27 
4-341  Fe I  4661.97    5.30 0.13 
4-341  Fe I  4733.59    5.32 0.32 
4-341  Fe I  4736.77    5.40 0.33 
4-341  Fe I  4807.71    5.46 0.13 
4-341  Fe I  4871.32    5.17 0.38 
4-341  Fe I  4875.88    5.29 0.13 
4-341  Fe I  4885.43    5.22 0.13 
4-341  Fe I  4890.76    5.28 0.38 
4-341  Fe I  4891.49    5.15 0.38 
4-341  Fe I  4903.31    5.25 0.34 
4-341  Fe I  4918.99    5.14 0.38 
4-341  Fe I  4924.77    5.20 0.26 
4-341  Fe I  4938.81    5.23 0.31 
4-341  Fe I  4939.69    5.25 0.37 
4-341  Fe I  4946.39    5.27 0.17 
4-341  Fe I  4966.09    5.34 0.26 
4-341  Fe I  4973.10    5.16 0.13 
4-341  Fe I  4994.13    5.10 0.37 
4-341  Fe I  5001.86    5.07 0.23 
4-341  Fe I  5002.79    5.26 0.13 
4-341  Fe I  5014.94    5.22 0.18 
4-341  Fe I  5022.24    5.17 0.15 
4-341  Fe I  5028.13    5.22 0.14 
4-341  Fe I  5048.44    5.19 0.13 
4-341  Fe I  5049.82    5.23 0.37 
4-341  Fe I  5051.63    5.21 0.38 
4-341  Fe I  5068.77    5.22 0.30 
4-341  Fe I  5083.34    5.26 0.38 
4-341  Fe I  5141.74    5.22 0.18 
4-341  Fe I  5150.84    5.13 0.37 
4-341  Fe I  5166.28    5.18 0.38 
4-341  Fe I  5171.60    5.08 0.38 
4-341  Fe I  5192.34    5.29 0.37 
4-341  Fe I  5194.94    5.21 0.38 
4-341  Fe I  5198.71    5.25 0.27 
4-341  Fe I  5202.34    5.46 0.36 
4-341  Fe I  5216.27    5.16 0.37 
4-341  Fe I  5217.39    5.29 0.21 
4-341  Fe I  5225.53    5.26 0.32 
4-341  Fe I  5232.94    5.14 0.38 
4-341  Fe I  5242.49    5.20 0.14 
4-341  Fe I  5266.56    5.18 0.36 
4-341  Fe I  5281.79    5.38 0.33 
4-341  Fe I  5283.62    5.44 0.34 
4-341  Fe I  5288.52    5.13 0.14 
4-341  Fe I  5307.36    5.33 0.28 
4-341  Fe I  5322.04    5.25 0.14 
4-341  Fe I  5324.18    5.18 0.36 
4-341  Fe I  5332.90    5.14 0.30 
4-341  Fe I  5339.93    5.29 0.28 
4-341  Fe I  5364.87    5.25 0.16 
4-341  Fe I  5367.47    5.12 0.17 
4-341  Fe I  5373.71    5.16 0.14 
4-341  Fe I  5379.57    5.23 0.14 
4-341  Fe I  5383.37    5.14 0.25 
4-341  Fe I  5393.17    5.36 0.30 
4-341  Fe I  5410.91    5.22 0.17 
4-341  Fe I  5415.20    5.10 0.22 
4-341  Fe I  5429.70    5.08 0.37 
4-341  Fe I  5473.90    5.24 0.14 
4-341  Fe I  5493.50    5.27 0.15 
4-341  Fe I  5497.52    5.28 0.38 
4-341  Fe I  5501.47    5.20 0.37 
4-341  Fe I  5506.78    5.21 0.38 
4-341  Fe I  5554.90    5.30 0.13 
4-341  Fe I  5563.60    5.45 0.13 
4-341  Fe I  5586.76    5.32 0.34 
4-341  Fe I  5618.63    5.29 0.14 
4-341  Fe I  5638.26    5.26 0.13 
4-341  Fe I  5662.52    5.38 0.13 
4-341  Fe I  5705.99    5.21 0.14 
4-341  Fe I  5717.83    5.12 0.14 
4-341  Fe I  5753.12    5.32 0.13 
4-341  Fe I  5762.99    5.36 0.14 
4-341  Fe I  5816.37    5.31 0.14 
4-341  Fe I  5956.69    5.28 0.14 
4-341  Fe I  6003.01    5.38 0.13 
4-341  Fe I  6008.56    5.31 0.13 
4-341  Fe I  6056.00    5.31 0.14 
4-341  Fe I  6065.48    5.28 0.27 
4-341  Fe I  6082.71    5.33 0.14 
4-341  Fe I  6137.69    5.33 0.30 
4-341  Fe I  6151.62    5.32 0.13 
4-341  Fe I  6213.43    5.24 0.17 
4-341  Fe I  6219.28    5.34 0.21 
4-341  Fe I  6230.72    5.41 0.34 
4-341  Fe I  6240.65    5.22 0.13 
4-341  Fe I  6246.32    5.31 0.15 
4-341  Fe I  6265.13    5.42 0.20 
4-341  Fe I  6344.15    5.39 0.13 
4-341  Fe I  6355.03    5.30 0.13 
4-341  Fe I  6393.60    5.32 0.30 
4-341  Fe I  6430.85    5.33 0.29 
4-341  Fe I  6481.87    5.40 0.13 
4-341  Fe I  6498.94    5.30 0.13 
4-341  Fe I  6592.91    5.29 0.23 
4-341  Fe I  6593.87    5.33 0.15 
4-341  Fe I  6677.99    5.36 0.27 
4-341  Fe I  6705.10    5.16 0.14 
4-341  Fe I  6750.15    5.35 0.14 
4-341  Fe I  6843.66    5.21 0.14 
4-341  Fe I  7495.07    5.29 0.14 
4-341  Fe I  7586.02    5.32 0.13 
4-341  Fe II 4491.40    5.35 0.09 
4-341  Fe II 4576.33    5.34 0.09 
4-341  Fe II 4620.51    5.22 0.09 
4-341  Fe II 5197.57    5.28 0.10 
4-341  Fe II 5234.62    5.49 0.10 
4-341  Fe II 5414.09    5.30 0.11 
4-341  Fe II 7711.72    5.36 0.10 
4-341  Co I  4121.32    2.40 0.39 
4-341  Ni I  4604.99    3.79 0.13 
4-341  Ni I  4686.21    3.79 0.13 
4-341  Ni I  4953.21    4.04 0.13 
4-341  Ni I  4998.22    3.94 0.13 
4-341  Ni I  6586.31    3.89 0.13 
4-341  Ni I  6643.63    4.01 0.16 
4-341  Ni I  6767.77    3.94 0.14 
4-341  Cu I  5105.50    1.32 0.14 
4-341  Zn I  4722.16    2.50 0.13 
4-341  Zn I  4810.54    2.52 0.14 
4-341  Rb I  7800.28 <  1.53      
4-341  Sr II 4077.71    0.82 0.13 
4-341  Sr II 4215.52    1.03 0.12 
4-341  Y II  4398.01   -0.38 0.11 
4-341  Y II  4682.32   -0.10 0.09 
4-341  Y II  4854.86   -0.17 0.09 
4-341  Y II  4883.68   -0.14 0.09 
4-341  Y II  5087.42   -0.05 0.09 
4-341  Y II  5119.11    0.07 0.11 
4-341  Y II  5200.41   -0.11 0.09 
4-341  Y II  5205.72   -0.11 0.09 
4-341  Zr II 4050.32    0.78 0.09 
4-341  Zr II 4149.20    0.63 0.15 
4-341  Zr II 4161.20    0.72 0.17 
4-341  Zr II 4208.98    0.66 0.09 
4-341  Zr II 4613.95    0.84 0.08 
4-341  Nb II 3818.86 <  0.66      
4-341  Mo I  3864.11   -0.16 0.15 
4-341  Tc I  4262.27 < -0.27      
4-341  Ba II 4554.03    0.06 0.18 
4-341  Ba II 5853.68    0.06 0.10 
4-341  La II 3988.51   -1.07 0.11 
4-341  La II 3995.74   -1.01 0.09 
4-341  La II 4086.71   -1.10 0.08 
4-341  La II 4123.22   -1.07 0.08 
4-341  La II 4662.50   -0.95 0.08 
4-341  La II 4748.73   -0.98 0.09 
4-341  La II 4804.04   -0.83 0.09 
4-341  La II 4920.98   -0.98 0.08 
4-341  La II 5114.56   -0.80 0.10 
4-341  La II 5290.82   -0.89 0.12 
4-341  La II 6262.29   -0.77 0.10 
4-341  La II 6390.48   -0.83 0.10 
4-341  La II 6774.26   -0.98 0.10 
4-341  Ce II 3999.24   -0.71 0.09 
4-341  Ce II 4073.47   -0.62 0.09 
4-341  Ce II 4083.22   -0.44 0.09 
4-341  Ce II 4118.14   -0.74 0.09 
4-341  Ce II 4120.83   -0.65 0.09 
4-341  Ce II 4127.36   -0.56 0.09 
4-341  Ce II 4137.64   -0.59 0.09 
4-341  Ce II 4222.60   -0.68 0.08 
4-341  Ce II 4364.65   -0.65 0.09 
4-341  Ce II 4418.78   -0.47 0.08 
4-341  Ce II 4486.91   -0.62 0.08 
4-341  Ce II 4560.96   -0.53 0.09 
4-341  Ce II 4562.36   -0.53 0.08 
4-341  Ce II 4628.16   -0.50 0.08 
4-341  Ce II 5274.23   -0.59 0.11 
4-341  Pr II 4222.95   -1.23 0.08 
4-341  Pr II 4408.82   -1.26 0.08 
4-341  Pr II 5259.73   -1.26 0.12 
4-341  Pr II 5322.77   -1.26 0.11 
4-341  Nd II 4021.33   -0.63 0.08 
4-341  Nd II 4059.95   -0.75 0.10 
4-341  Nd II 4232.37   -0.69 0.08 
4-341  Nd II 4446.38   -0.63 0.08 
4-341  Nd II 4462.98   -0.39 0.08 
4-341  Nd II 4501.81   -0.54 0.08 
4-341  Nd II 4645.76   -0.72 0.10 
4-341  Nd II 4706.54   -0.48 0.08 
4-341  Nd II 4797.15   -0.39 0.09 
4-341  Nd II 4825.48   -0.57 0.08 
4-341  Nd II 4859.03   -0.57 0.08 
4-341  Nd II 4902.04   -0.39 0.09 
4-341  Nd II 4914.38   -0.57 0.08 
4-341  Nd II 5092.79   -0.45 0.08 
4-341  Nd II 5130.59   -0.57 0.10 
4-341  Nd II 5234.19   -0.51 0.09 
4-341  Nd II 5249.58   -0.57 0.09 
4-341  Nd II 5255.51   -0.54 0.09 
4-341  Nd II 5293.16   -0.60 0.09 
4-341  Nd II 5319.81   -0.60 0.09 
4-341  Sm II 4318.93   -0.92 0.08 
4-341  Sm II 4424.34   -1.10 0.08 
4-341  Sm II 4434.32   -0.98 0.08 
4-341  Sm II 4467.34   -0.92 0.08 
4-341  Sm II 4537.94   -0.89 0.09 
4-341  Sm II 4604.17   -0.77 0.09 
4-341  Sm II 4642.23   -0.92 0.08 
4-341  Sm II 4669.64   -0.86 0.08 
4-341  Sm II 4719.84   -0.74 0.09 
4-341  Eu II 3907.11   -1.34 0.09 
4-341  Eu II 4129.72   -1.19 0.29 
4-341  Eu II 4205.04   -1.34 0.21 
4-341  Eu II 6645.06   -1.13 0.09 
4-341  Gd II 4130.37   -0.75 0.09 
4-341  Gd II 4215.02   -0.69 0.08 
4-341  Gd II 4251.73   -0.93 0.08 
4-341  Tb II 4752.53   -1.71 0.11 
4-341  Dy II 3983.65   -0.59 0.10 
4-341  Dy II 4103.31   -0.62 0.08 
4-341  Dy II 4449.70   -0.65 0.08 
4-341  Ho II 3890.97   -1.52 0.20 
4-341  Er II 3896.23   -0.74 0.12 
4-341  Yb II 3694.20   -1.03 0.24 
4-341  Hf II 4093.15   -1.04 0.10 
4-341  Ir I  3800.12   -0.19 0.17 
4-341  Pb I  4057.81 < -0.17      
4-341  Th II 4019.13 < -1.54      
4-464  Li I  6707.80 <  0.44      
4-464  [O I] 6300.30 <  7.15      
4-464  O I   7771.94 <  6.96      
4-464  O I   7774.17 <  7.23      
4-464  O I   7775.39 <  7.59      
4-464  Na I  5682.63    4.53 0.20 
4-464  Na I  5688.20    4.56 0.20 
4-464  Na I  6160.75    4.48 0.23 
4-464  Mg I  4702.99    5.21 0.29 
4-464  Mg I  5528.40    5.59 0.31 
4-464  Mg I  5711.09    5.55 0.15 
4-464  Al I  6696.02    5.37 0.15 
4-464  Al I  6698.67    5.33 0.17 
4-464  Al I  7835.31    5.47 0.16 
4-464  Al I  7836.13    5.46 0.15 
4-464  Si I  5665.55    5.99 0.24 
4-464  Si I  5701.10    6.13 0.23 
4-464  Si I  5708.40    5.91 0.21 
4-464  Si I  5772.15    5.88 0.24 
4-464  K I   7664.90    3.22 0.31 
4-464  Ca I  4455.89    4.42 0.31 
4-464  Ca I  5588.76    4.66 0.31 
4-464  Ca I  6102.72    4.73 0.26 
4-464  Ca I  6122.21    4.69 0.33 
4-464  Ca I  6162.17    4.74 0.36 
4-464  Ca I  6439.07    4.42 0.28 
4-464  Sc II 5641.00    1.21 0.10 
4-464  Sc II 5657.90    1.30 0.09 
4-464  Sc II 5667.15    1.36 0.11 
4-464  Sc II 6604.60    1.09 0.10 
4-464  Ti I  4512.73    2.95 0.16 
4-464  Ti I  4533.24    2.77 0.33 
4-464  Ti I  4534.78    2.71 0.28 
4-464  Ti I  4840.87    2.71 0.14 
4-464  Ti I  4981.73    2.86 0.33 
4-464  Ti I  4999.50    2.72 0.27 
4-464  Ti I  5064.65    2.75 0.20 
4-464  Ti I  5173.74    2.88 0.22 
4-464  Ti I  5192.97    3.01 0.27 
4-464  Ti I  5210.38    2.82 0.25 
4-464  Ti II 4443.80    3.29 0.33 
4-464  Ti II 4501.27    3.21 0.22 
4-464  Ti II 4583.41    3.14 0.09 
4-464  Ti II 4708.66    3.08 0.09 
4-464  Ti II 5185.90    3.00 0.11 
4-464  Ti II 5336.79    3.16 0.11 
4-464  Ti II 5381.02    3.24 0.10 
4-464  Ti II 5418.77    3.14 0.10 
4-464  V I   4379.23    1.48 0.25 
4-464  V II  4005.71    2.20 0.26 
4-464  Cr I  4646.15    3.00 0.21 
4-464  Cr I  4651.28    3.07 0.14 
4-464  Cr I  5296.69    3.30 0.16 
4-464  Cr I  5300.74    3.27 0.16 
4-464  Cr I  5345.80    3.11 0.19 
4-464  Cr I  5348.31    3.14 0.16 
4-464  Cr I  5409.77    3.14 0.25 
4-464  Mn I  4754.04    2.47 0.14 
4-464  Fe I  4442.34    5.41 0.38 
4-464  Fe I  4447.72    5.35 0.37 
4-464  Fe I  4592.65    5.44 0.35 
4-464  Fe I  4602.94    5.18 0.35 
4-464  Fe I  4630.12    5.40 0.14 
4-464  Fe I  4647.43    5.29 0.20 
4-464  Fe I  4733.59    5.50 0.28 
4-464  Fe I  4736.77    5.12 0.22 
4-464  Fe I  4885.43    5.18 0.14 
4-464  Fe I  4903.31    5.27 0.31 
4-464  Fe I  4924.77    5.13 0.17 
4-464  Fe I  4938.81    5.29 0.27 
4-464  Fe I  4939.69    5.29 0.32 
4-464  Fe I  4946.39    5.24 0.14 
4-464  Fe I  4966.09    5.24 0.18 
4-464  Fe I  4973.10    5.25 0.14 
4-464  Fe I  4994.13    5.11 0.32 
4-464  Fe I  5049.82    5.21 0.33 
4-464  Fe I  5051.63    5.48 0.38 
4-464  Fe I  5068.77    5.10 0.22 
4-464  Fe I  5083.34    5.20 0.33 
4-464  Fe I  5131.47    5.36 0.16 
4-464  Fe I  5141.74    5.21 0.16 
4-464  Fe I  5145.09    5.03 0.17 
4-464  Fe I  5150.84    5.17 0.32 
4-464  Fe I  5166.28    5.34 0.36 
4-464  Fe I  5171.60    5.06 0.37 
4-464  Fe I  5191.45    5.35 0.33 
4-464  Fe I  5192.34    5.26 0.34 
4-464  Fe I  5194.94    5.18 0.35 
4-464  Fe I  5198.71    5.39 0.24 
4-464  Fe I  5202.34    5.41 0.30 
4-464  Fe I  5216.27    5.34 0.35 
4-464  Fe I  5217.39    5.22 0.16 
4-464  Fe I  5225.53    5.33 0.22 
4-464  Fe I  5232.94    5.15 0.37 
4-464  Fe I  5242.49    5.32 0.15 
4-464  Fe I  5266.56    5.23 0.34 
4-464  Fe I  5283.62    5.27 0.28 
4-464  Fe I  5307.36    5.48 0.23 
4-464  Fe I  5322.04    5.12 0.16 
4-464  Fe I  5324.18    5.37 0.36 
4-464  Fe I  5332.90    5.23 0.23 
4-464  Fe I  5339.93    5.15 0.20 
4-464  Fe I  5353.37    5.44 0.15 
4-464  Fe I  5367.47    5.14 0.16 
4-464  Fe I  5393.17    5.34 0.25 
4-464  Fe I  5410.91    5.05 0.15 
4-464  Fe I  5415.20    5.03 0.18 
4-464  Fe I  5429.70    5.21 0.37 
4-464  Fe I  5434.52    5.12 0.38 
4-464  Fe I  5497.52    5.30 0.35 
4-464  Fe I  5501.47    5.20 0.32 
4-464  Fe I  5506.78    5.26 0.35 
4-464  Fe I  5554.90    5.10 0.17 
4-464  Fe I  5563.60    5.34 0.15 
4-464  Fe I  5586.76    5.16 0.28 
4-464  Fe I  5615.64    5.21 0.33 
4-464  Fe I  5638.26    5.21 0.16 
4-464  Fe I  5662.52    5.45 0.14 
4-464  Fe I  5705.99    5.22 0.18 
4-464  Fe I  5717.83    5.47 0.16 
4-464  Fe I  5753.12    5.45 0.15 
4-464  Fe I  5762.99    5.34 0.14 
4-464  Fe I  5816.37    5.38 0.17 
4-464  Fe I  5956.69    5.42 0.14 
4-464  Fe I  6003.01    5.33 0.15 
4-464  Fe I  6008.56    5.19 0.15 
4-464  Fe I  6065.48    5.35 0.22 
4-464  Fe I  6137.69    5.25 0.22 
4-464  Fe I  6151.62    5.22 0.16 
4-464  Fe I  6213.43    5.15 0.14 
4-464  Fe I  6219.28    5.31 0.15 
4-464  Fe I  6230.72    5.39 0.28 
4-464  Fe I  6240.65    5.15 0.15 
4-464  Fe I  6246.32    5.37 0.14 
4-464  Fe I  6265.13    5.47 0.16 
4-464  Fe I  6344.15    5.20 0.15 
4-464  Fe I  6355.03    5.25 0.14 
4-464  Fe I  6393.60    5.34 0.24 
4-464  Fe I  6421.35    5.43 0.20 
4-464  Fe I  6430.85    5.34 0.22 
4-464  Fe I  6592.91    5.23 0.17 
4-464  Fe I  6593.87    5.35 0.14 
4-464  Fe I  6677.99    5.36 0.20 
4-464  Fe I  6750.15    5.26 0.14 
4-464  Fe I  7495.07    5.20 0.14 
4-464  Fe I  7586.02    5.26 0.14 
4-464  Fe II 4576.33    5.27 0.10 
4-464  Fe II 4620.51    5.11 0.10 
4-464  Fe II 5197.57    5.28 0.11 
4-464  Fe II 5234.62    5.53 0.11 
4-464  Co I  4121.32    2.23 0.35 
4-464  Ni I  4604.99    3.89 0.14 
4-464  Ni I  6586.31    3.86 0.17 
4-464  Ni I  6643.63    4.02 0.14 
4-464  Ni I  6767.77    3.96 0.13 
4-464  Cu I  5105.50 <  1.36      
4-464  Zn I  4722.16    2.44 0.14 
4-464  Zn I  4810.54    2.61 0.14 
4-464  Rb I  7800.28 <  1.81      
4-464  Sr II 4077.71    0.81 0.15 
4-464  Sr II 4215.52    0.63 0.21 
4-464  Y II  4398.01   -0.51 0.10 
4-464  Y II  4854.86   -0.30 0.10 
4-464  Y II  4883.68   -0.21 0.09 
4-464  Y II  5087.42    0.12 0.09 
4-464  Y II  5205.72   -0.06 0.11 
4-464  Zr II 4149.20    0.52 0.12 
4-464  Zr II 4161.20    0.97 0.16 
4-464  Zr II 4208.98    0.67 0.09 
4-464  Tc I  4262.27 <  0.64      
4-464  Ba II 4554.03   -0.16 0.29 
4-464  Ba II 5853.68   -0.04 0.10 
4-464  Ba II 6496.90    0.23 0.13 
4-464  La II 4086.71   -1.02 0.10 
4-464  La II 4123.22   -0.81 0.10 
4-464  La II 4920.98   -0.90 0.09 
4-464  Ce II 4486.91   -0.38 0.09 
4-464  Ce II 4562.36   -0.65 0.09 
4-464  Ce II 4628.16   -0.47 0.10 
4-464  Nd II 4446.38   -0.80 0.10 
4-464  Nd II 4706.54   -0.59 0.10 
4-464  Nd II 4825.48   -0.44 0.09 
4-464  Sm II 4434.32   -0.94 0.10 
4-464  Eu II 4129.72   -1.30 0.16 
4-464  Eu II 4205.04   -1.39 0.21 
4-464  Dy II 4103.31 <  0.03      
4-464  Dy II 4449.70 < -0.54      
4-464  Er II 3906.31 <  0.18      
4-464  Yb II 3694.20 <  1.55      
4-464  Hf II 4093.15 < -0.15      
4-464  Pb I  4057.81 <  1.26      
4-464  Th II 4019.13 <  0.23      
4-1255 Li I  6707.80 < -0.24      
4-1255 [O I] 6300.30    7.22 0.17 
4-1255 O I   7771.94    7.38 0.17 
4-1255 O I   7774.17    7.38 0.17 
4-1255 O I   7775.39    7.36 0.18 
4-1255 Na I  5682.63    4.16 0.20 
4-1255 Na I  5688.20    4.33 0.19 
4-1255 Na I  6160.75    4.15 0.21 
4-1255 Mg I  4702.99    5.70 0.38 
4-1255 Mg I  5528.40    5.99 0.38 
4-1255 Mg I  5711.09    5.74 0.14 
4-1255 Al I  6696.02    4.78 0.15 
4-1255 Al I  6698.67    4.76 0.16 
4-1255 Al I  7836.13    4.47 0.17 
4-1255 Si I  5665.55    5.62 0.22 
4-1255 Si I  5701.10    5.85 0.21 
4-1255 Si I  5708.40    5.87 0.20 
4-1255 Si I  5772.15    5.86 0.21 
4-1255 K I   7664.90    2.96 0.35 
4-1255 Ca I  4455.89    4.32 0.35 
4-1255 Ca I  5588.76    4.42 0.32 
4-1255 Ca I  6102.72    4.54 0.29 
4-1255 Ca I  6122.21    4.64 0.37 
4-1255 Ca I  6162.17    4.70 0.39 
4-1255 Ca I  6439.07    4.38 0.33 
4-1255 Sc II 5641.00    1.12 0.09 
4-1255 Sc II 5657.90    1.15 0.09 
4-1255 Sc II 5667.15    1.09 0.09 
4-1255 Sc II 6604.60    1.03 0.09 
4-1255 Ti I  4512.73    2.50 0.16 
4-1255 Ti I  4533.24    2.56 0.37 
4-1255 Ti I  4534.78    2.47 0.34 
4-1255 Ti I  4548.76    2.55 0.21 
4-1255 Ti I  4555.48    2.49 0.15 
4-1255 Ti I  4840.87    2.55 0.15 
4-1255 Ti I  4981.73    2.44 0.36 
4-1255 Ti I  4997.10    2.70 0.13 
4-1255 Ti I  4999.50    2.72 0.36 
4-1255 Ti I  5016.16    2.81 0.21 
4-1255 Ti I  5064.65    2.61 0.32 
4-1255 Ti I  5173.74    2.69 0.33 
4-1255 Ti I  5192.97    2.72 0.35 
4-1255 Ti I  5210.38    2.50 0.33 
4-1255 Ti I  5866.45    2.64 0.13 
4-1255 Ti II 4418.33    3.25 0.18 
4-1255 Ti II 4443.80    3.29 0.21 
4-1255 Ti II 4493.52    3.04 0.08 
4-1255 Ti II 4501.27    3.29 0.22 
4-1255 Ti II 4583.41    3.09 0.08 
4-1255 Ti II 4708.66    3.15 0.10 
4-1255 Ti II 5185.90    3.13 0.10 
4-1255 Ti II 5336.79    3.19 0.14 
4-1255 Ti II 5381.02    3.24 0.09 
4-1255 Ti II 5418.77    3.13 0.09 
4-1255 V I   4379.23    1.01 0.34 
4-1255 V II  3951.96    1.61 0.21 
4-1255 V II  4005.71    1.67 0.22 
4-1255 Cr I  4545.95    2.94 0.19 
4-1255 Cr I  4646.15    3.05 0.34 
4-1255 Cr I  4651.28    2.96 0.16 
4-1255 Cr I  5296.69    3.00 0.18 
4-1255 Cr I  5300.74    2.95 0.14 
4-1255 Cr I  5348.31    2.93 0.20 
4-1255 Cr I  5409.77    3.02 0.33 
4-1255 Cr II 4588.14    3.68 0.09 
4-1255 Cr II 4591.99    3.69 0.09 
4-1255 Mn I  4754.04    2.41 0.17 
4-1255 Fe I  4114.44    4.95 0.27 
4-1255 Fe I  4154.50    4.95 0.37 
4-1255 Fe I  4175.64    4.99 0.36 
4-1255 Fe I  4182.38    5.05 0.26 
4-1255 Fe I  4222.21    5.03 0.38 
4-1255 Fe I  4447.72    5.26 0.38 
4-1255 Fe I  4482.74    5.23 0.13 
4-1255 Fe I  4489.74    5.21 0.36 
4-1255 Fe I  4595.36    5.28 0.13 
4-1255 Fe I  4602.94    5.19 0.37 
4-1255 Fe I  4630.12    5.28 0.19 
4-1255 Fe I  4643.46    5.06 0.13 
4-1255 Fe I  4647.43    5.23 0.27 
4-1255 Fe I  4661.97    5.29 0.13 
4-1255 Fe I  4733.59    5.28 0.34 
4-1255 Fe I  4736.77    5.25 0.33 
4-1255 Fe I  4807.71    5.21 0.14 
4-1255 Fe I  4871.32    5.05 0.38 
4-1255 Fe I  4875.88    5.19 0.13 
4-1255 Fe I  4885.43    4.98 0.13 
4-1255 Fe I  4890.76    5.16 0.38 
4-1255 Fe I  4891.49    4.98 0.37 
4-1255 Fe I  4903.31    5.14 0.35 
4-1255 Fe I  4918.99    5.09 0.38 
4-1255 Fe I  4924.77    5.05 0.26 
4-1255 Fe I  4938.81    5.10 0.31 
4-1255 Fe I  4939.69    5.18 0.38 
4-1255 Fe I  4946.39    5.09 0.16 
4-1255 Fe I  4966.09    5.16 0.24 
4-1255 Fe I  4973.10    4.98 0.13 
4-1255 Fe I  4994.13    5.12 0.38 
4-1255 Fe I  5001.86    5.02 0.24 
4-1255 Fe I  5002.79    5.06 0.13 
4-1255 Fe I  5005.71    4.96 0.20 
4-1255 Fe I  5014.94    5.02 0.15 
4-1255 Fe I  5022.24    4.97 0.14 
4-1255 Fe I  5048.44    5.03 0.13 
4-1255 Fe I  5049.82    5.11 0.37 
4-1255 Fe I  5051.63    5.28 0.36 
4-1255 Fe I  5068.77    5.02 0.29 
4-1255 Fe I  5083.34    5.02 0.38 
4-1255 Fe I  5141.74    5.11 0.19 
4-1255 Fe I  5150.84    5.06 0.38 
4-1255 Fe I  5166.28    5.12 0.37 
4-1255 Fe I  5171.60    5.07 0.36 
4-1255 Fe I  5192.34    5.20 0.37 
4-1255 Fe I  5194.94    5.14 0.38 
4-1255 Fe I  5198.71    5.15 0.28 
4-1255 Fe I  5216.27    5.05 0.38 
4-1255 Fe I  5217.39    5.16 0.20 
4-1255 Fe I  5225.53    5.15 0.35 
4-1255 Fe I  5232.94    5.06 0.38 
4-1255 Fe I  5242.49    5.21 0.15 
4-1255 Fe I  5266.56    5.16 0.37 
4-1255 Fe I  5281.79    5.17 0.33 
4-1255 Fe I  5283.62    5.30 0.35 
4-1255 Fe I  5288.52    4.96 0.15 
4-1255 Fe I  5307.36    5.17 0.28 
4-1255 Fe I  5322.04    5.02 0.14 
4-1255 Fe I  5324.18    5.16 0.37 
4-1255 Fe I  5332.90    5.13 0.33 
4-1255 Fe I  5339.93    5.14 0.28 
4-1255 Fe I  5364.87    5.15 0.15 
4-1255 Fe I  5367.47    5.06 0.18 
4-1255 Fe I  5373.71    4.97 0.16 
4-1255 Fe I  5379.57    4.97 0.15 
4-1255 Fe I  5383.37    4.99 0.24 
4-1255 Fe I  5393.17    5.16 0.29 
4-1255 Fe I  5410.91    5.00 0.15 
4-1255 Fe I  5415.20    5.02 0.22 
4-1255 Fe I  5429.70    5.06 0.35 
4-1255 Fe I  5434.52    4.98 0.40 
4-1255 Fe I  5473.90    5.08 0.14 
4-1255 Fe I  5497.52    5.14 0.38 
4-1255 Fe I  5501.47    5.14 0.38 
4-1255 Fe I  5506.78    5.17 0.37 
4-1255 Fe I  5554.90    5.13 0.14 
4-1255 Fe I  5586.76    5.08 0.34 
4-1255 Fe I  5615.64    5.15 0.37 
4-1255 Fe I  5638.26    5.07 0.14 
4-1255 Fe I  5705.99    5.13 0.14 
4-1255 Fe I  5753.12    5.11 0.14 
4-1255 Fe I  5762.99    5.12 0.14 
4-1255 Fe I  5956.69    5.18 0.14 
4-1255 Fe I  6003.01    5.25 0.13 
4-1255 Fe I  6008.56    5.12 0.13 
4-1255 Fe I  6056.00    5.02 0.14 
4-1255 Fe I  6065.48    5.22 0.29 
4-1255 Fe I  6082.71    5.06 0.14 
4-1255 Fe I  6137.69    5.13 0.30 
4-1255 Fe I  6151.62    5.18 0.13 
4-1255 Fe I  6213.43    5.13 0.18 
4-1255 Fe I  6219.28    5.16 0.20 
4-1255 Fe I  6230.72    5.22 0.34 
4-1255 Fe I  6240.65    5.09 0.13 
4-1255 Fe I  6246.32    5.18 0.15 
4-1255 Fe I  6344.15    5.18 0.13 
4-1255 Fe I  6355.03    5.10 0.13 
4-1255 Fe I  6393.60    5.19 0.31 
4-1255 Fe I  6430.85    5.22 0.30 
4-1255 Fe I  6481.87    5.20 0.13 
4-1255 Fe I  6498.94    5.16 0.13 
4-1255 Fe I  6592.91    5.13 0.23 
4-1255 Fe I  6593.87    5.16 0.14 
4-1255 Fe I  6677.99    5.21 0.27 
4-1255 Fe I  6750.15    5.20 0.14 
4-1255 Fe I  6841.34    5.05 0.14 
4-1255 Fe I  6843.66    5.11 0.14 
4-1255 Fe I  7495.07    5.13 0.14 
4-1255 Fe I  7586.02    5.23 0.13 
4-1255 Fe II 4491.40    5.31 0.09 
4-1255 Fe II 4576.33    5.42 0.09 
4-1255 Fe II 4620.51    5.28 0.09 
4-1255 Fe II 5197.57    5.28 0.10 
4-1255 Fe II 5234.62    5.45 0.10 
4-1255 Fe II 5414.09    5.14 0.13 
4-1255 Co I  4121.32    2.23 0.38 
4-1255 Ni I  4604.99    3.66 0.13 
4-1255 Ni I  4686.21    3.64 0.14 
4-1255 Ni I  4953.21    3.76 0.14 
4-1255 Ni I  6586.31    3.74 0.13 
4-1255 Ni I  6643.63    3.80 0.15 
4-1255 Ni I  6767.77    3.82 0.14 
4-1255 Cu I  5105.50    1.20 0.14 
4-1255 Zn I  4722.16    2.51 0.14 
4-1255 Zn I  4810.54    2.44 0.14 
4-1255 Rb I  7800.28 <  1.13      
4-1255 Sr II 4077.71    0.86 0.20 
4-1255 Sr II 4215.52    0.95 0.12 
4-1255 Y II  3774.33   -0.25 0.25 
4-1255 Y II  4398.01   -0.43 0.10 
4-1255 Y II  4682.32   -0.07 0.09 
4-1255 Y II  4854.86   -0.28 0.09 
4-1255 Y II  4883.68   -0.13 0.10 
4-1255 Y II  4982.13   -0.13 0.11 
4-1255 Y II  5087.42   -0.31 0.09 
4-1255 Y II  5200.41   -0.28 0.10 
4-1255 Y II  5205.72   -0.13 0.09 
4-1255 Zr II 4050.32    0.67 0.09 
4-1255 Zr II 4149.20    0.55 0.17 
4-1255 Zr II 4161.20    0.43 0.10 
4-1255 Zr II 4208.98    0.46 0.09 
4-1255 Zr II 4613.95    0.79 0.09 
4-1255 Zr II 5112.27    0.76 0.11 
4-1255 Nb II 3818.86 <  0.22      
4-1255 Mo I  3864.11   -0.32 0.16 
4-1255 Tc I  4262.27 < -0.42      
4-1255 Ba II 4554.03    0.23 0.16 
4-1255 Ba II 5853.68    0.08 0.13 
4-1255 Ba II 6496.90    0.35 0.21 
4-1255 La II 3988.51   -1.15 0.10 
4-1255 La II 3995.74   -1.15 0.09 
4-1255 La II 4086.71   -1.09 0.11 
4-1255 La II 4322.50   -1.06 0.09 
4-1255 La II 4662.50   -0.94 0.08 
4-1255 La II 4920.98   -1.03 0.08 
4-1255 La II 6262.29   -0.79 0.09 
4-1255 La II 6774.26   -0.91 0.09 
4-1255 Ce II 3999.24   -0.79 0.09 
4-1255 Ce II 4073.47   -0.67 0.09 
4-1255 Ce II 4118.14   -0.85 0.10 
4-1255 Ce II 4120.83   -0.70 0.10 
4-1255 Ce II 4137.64   -0.73 0.09 
4-1255 Ce II 4222.60   -0.79 0.09 
4-1255 Ce II 4364.65   -0.97 0.10 
4-1255 Ce II 4418.78   -0.67 0.09 
4-1255 Ce II 4486.91   -0.67 0.08 
4-1255 Ce II 4562.36   -0.61 0.08 
4-1255 Ce II 4628.16   -0.64 0.08 
4-1255 Pr II 4222.95   -1.38 0.08 
4-1255 Pr II 4408.82   -1.32 0.08 
4-1255 Pr II 5322.77   -1.23 0.12 
4-1255 Nd II 4021.33   -0.72 0.10 
4-1255 Nd II 4232.37   -0.69 0.09 
4-1255 Nd II 4446.38   -0.78 0.08 
4-1255 Nd II 4462.98   -0.54 0.08 
4-1255 Nd II 4465.06   -0.48 0.09 
4-1255 Nd II 4501.81   -0.57 0.08 
4-1255 Nd II 4567.61   -0.66 0.10 
4-1255 Nd II 4706.54   -0.63 0.08 
4-1255 Nd II 4797.15   -0.57 0.09 
4-1255 Nd II 4825.48   -0.66 0.08 
4-1255 Nd II 4859.03   -0.63 0.08 
4-1255 Nd II 4902.04   -0.60 0.09 
4-1255 Nd II 4914.38   -0.69 0.09 
4-1255 Nd II 5092.79   -0.69 0.09 
4-1255 Nd II 5234.19   -0.57 0.10 
4-1255 Nd II 5249.58   -0.48 0.09 
4-1255 Nd II 5255.51   -0.60 0.09 
4-1255 Nd II 5293.16   -0.66 0.09 
4-1255 Nd II 5319.81   -0.66 0.09 
4-1255 Sm II 4318.93   -0.94 0.08 
4-1255 Sm II 4424.34   -1.09 0.08 
4-1255 Sm II 4434.32   -1.02 0.08 
4-1255 Sm II 4467.34   -1.09 0.08 
4-1255 Sm II 4537.94   -1.00 0.09 
4-1255 Sm II 4604.17   -0.79 0.09 
4-1255 Sm II 4642.23   -1.00 0.08 
4-1255 Sm II 4669.64   -0.97 0.08 
4-1255 Sm II 4719.84   -0.85 0.09 
4-1255 Eu II 3907.11   -1.51 0.10 
4-1255 Eu II 4129.72   -1.36 0.30 
4-1255 Eu II 4205.04   -1.39 0.21 
4-1255 Eu II 6645.06   -1.18 0.09 
4-1255 Gd II 4130.37   -0.70 0.09 
4-1255 Gd II 4215.02   -0.76 0.10 
4-1255 Gd II 4251.73   -0.94 0.09 
4-1255 Tb II 3702.85   -1.84 0.18 
4-1255 Tb II 4752.53   -1.60 0.09 
4-1255 Dy II 4103.31   -0.61 0.08 
4-1255 Dy II 4449.70   -0.73 0.08 
4-1255 Ho II 3890.97 < -1.33      
4-1255 Er II 3830.48   -1.15 0.15 
4-1255 Er II 3896.23   -0.97 0.10 
4-1255 Tm II 3795.76   -1.98 0.24 
4-1255 Yb II 3694.20   -1.40 0.24 
4-1255 Hf II 4093.15   -1.05 0.11 
4-1255 Ir I  3800.12 < -0.38      
4-1255 Pb I  4057.81 < -0.19      
4-1255 Th II 4019.13 < -1.66      
4-1398 Li I  6707.80 <  0.13      
4-1398 [O I] 6300.30 <  7.01      
4-1398 O I   7771.94 <  7.05      
4-1398 O I   7774.17 <  7.07      
4-1398 O I   7775.39 <  7.52      
4-1398 Na I  5682.63    4.63 0.20 
4-1398 Na I  5688.20    4.77 0.21 
4-1398 Na I  6154.22    4.47 0.25 
4-1398 Na I  6160.75    4.76 0.20 
4-1398 Mg I  4702.99    5.38 0.33 
4-1398 Mg I  5528.40    5.54 0.30 
4-1398 Mg I  5711.09    5.53 0.14 
4-1398 Al I  6696.02    5.38 0.15 
4-1398 Al I  6698.67    5.23 0.17 
4-1398 Al I  7835.31    5.35 0.16 
4-1398 Al I  7836.13    5.37 0.15 
4-1398 Si I  5665.55    6.06 0.22 
4-1398 Si I  5701.10    6.14 0.22 
4-1398 Si I  5708.40    6.05 0.20 
4-1398 K I   7664.90    3.32 0.34 
4-1398 Ca I  4455.89    4.47 0.33 
4-1398 Ca I  5588.76    4.85 0.34 
4-1398 Ca I  6102.72    4.68 0.26 
4-1398 Ca I  6122.21    4.72 0.34 
4-1398 Ca I  6162.17    4.78 0.37 
4-1398 Ca I  6439.07    4.57 0.31 
4-1398 Sc II 5641.00    1.32 0.10 
4-1398 Sc II 5657.90    1.35 0.09 
4-1398 Sc II 5667.15    1.35 0.11 
4-1398 Sc II 6604.60    1.11 0.09 
4-1398 Ti I  4512.73    2.80 0.15 
4-1398 Ti I  4533.24    2.74 0.33 
4-1398 Ti I  4534.78    2.69 0.30 
4-1398 Ti I  4548.76    2.88 0.19 
4-1398 Ti I  4555.48    2.66 0.14 
4-1398 Ti I  4840.87    2.82 0.14 
4-1398 Ti I  4999.50    2.68 0.27 
4-1398 Ti I  5016.16    2.97 0.16 
4-1398 Ti I  5064.65    2.87 0.26 
4-1398 Ti I  5173.74    2.84 0.24 
4-1398 Ti I  5192.97    3.02 0.29 
4-1398 Ti I  5210.38    2.85 0.28 
4-1398 Ti I  5866.45    2.91 0.14 
4-1398 Ti II 4418.33    3.14 0.12 
4-1398 Ti II 4443.80    3.04 0.22 
4-1398 Ti II 4501.27    3.04 0.22 
4-1398 Ti II 4583.41    3.08 0.09 
4-1398 Ti II 4708.66    3.13 0.09 
4-1398 Ti II 5185.90    3.26 0.11 
4-1398 Ti II 5336.79    3.19 0.11 
4-1398 Ti II 5381.02    3.33 0.10 
4-1398 Ti II 5418.77    3.14 0.10 
4-1398 V I   4379.23    1.25 0.26 
4-1398 V II  4005.71    1.88 0.21 
4-1398 Cr I  4545.95    3.26 0.18 
4-1398 Cr I  4646.15    3.05 0.25 
4-1398 Cr I  4651.28    3.07 0.14 
4-1398 Cr I  5296.69    3.26 0.17 
4-1398 Cr I  5345.80    3.06 0.20 
4-1398 Cr I  5348.31    3.08 0.16 
4-1398 Cr I  5409.77    3.21 0.28 
4-1398 Cr II 4588.14    3.91 0.09 
4-1398 Cr II 4591.99    3.70 0.10 
4-1398 Mn I  4754.04    2.62 0.16 
4-1398 Fe I  4184.89    5.16 0.33 
4-1398 Fe I  4442.34    5.10 0.36 
4-1398 Fe I  4447.72    5.39 0.37 
4-1398 Fe I  4489.74    5.15 0.36 
4-1398 Fe I  4602.94    5.45 0.38 
4-1398 Fe I  4630.12    5.44 0.16 
4-1398 Fe I  4647.43    5.39 0.24 
4-1398 Fe I  4707.27    5.44 0.25 
4-1398 Fe I  4733.59    5.39 0.27 
4-1398 Fe I  4736.77    5.38 0.29 
4-1398 Fe I  4885.43    5.24 0.14 
4-1398 Fe I  4890.76    5.16 0.36 
4-1398 Fe I  4891.49    5.14 0.38 
4-1398 Fe I  4903.31    5.34 0.33 
4-1398 Fe I  4918.99    5.22 0.37 
4-1398 Fe I  4924.77    5.42 0.25 
4-1398 Fe I  4939.69    5.35 0.34 
4-1398 Fe I  4946.39    5.27 0.15 
4-1398 Fe I  4966.09    5.46 0.24 
4-1398 Fe I  4973.10    5.18 0.14 
4-1398 Fe I  4994.13    5.35 0.36 
4-1398 Fe I  5001.86    5.09 0.20 
4-1398 Fe I  5014.94    5.39 0.19 
4-1398 Fe I  5022.24    5.14 0.14 
4-1398 Fe I  5049.82    5.26 0.35 
4-1398 Fe I  5051.63    5.12 0.36 
4-1398 Fe I  5068.77    5.15 0.24 
4-1398 Fe I  5083.34    5.51 0.37 
4-1398 Fe I  5141.74    5.25 0.16 
4-1398 Fe I  5145.09    5.17 0.15 
4-1398 Fe I  5150.84    5.25 0.34 
4-1398 Fe I  5166.28    5.18 0.35 
4-1398 Fe I  5192.34    5.29 0.35 
4-1398 Fe I  5194.94    5.12 0.35 
4-1398 Fe I  5216.27    5.20 0.34 
4-1398 Fe I  5217.39    5.31 0.18 
4-1398 Fe I  5225.53    5.40 0.27 
4-1398 Fe I  5232.94    5.32 0.38 
4-1398 Fe I  5242.49    5.32 0.15 
4-1398 Fe I  5283.62    5.43 0.32 
4-1398 Fe I  5307.36    5.25 0.20 
4-1398 Fe I  5322.04    5.30 0.15 
4-1398 Fe I  5324.18    5.12 0.34 
4-1398 Fe I  5332.90    5.29 0.27 
4-1398 Fe I  5339.93    5.20 0.23 
4-1398 Fe I  5353.37    5.39 0.15 
4-1398 Fe I  5364.87    5.37 0.16 
4-1398 Fe I  5367.47    5.31 0.19 
4-1398 Fe I  5383.37    5.13 0.23 
4-1398 Fe I  5393.17    5.26 0.25 
4-1398 Fe I  5397.13    5.23 0.54 
4-1398 Fe I  5410.91    5.14 0.15 
4-1398 Fe I  5415.20    5.15 0.21 
4-1398 Fe I  5429.70    5.35 0.51 
4-1398 Fe I  5434.52    5.22 0.38 
4-1398 Fe I  5473.90    5.12 0.16 
4-1398 Fe I  5497.52    5.35 0.36 
4-1398 Fe I  5501.47    5.28 0.34 
4-1398 Fe I  5506.78    5.35 0.37 
4-1398 Fe I  5554.90    5.22 0.15 
4-1398 Fe I  5563.60    5.46 0.14 
4-1398 Fe I  5586.76    5.18 0.30 
4-1398 Fe I  5638.26    5.26 0.15 
4-1398 Fe I  5662.52    5.38 0.14 
4-1398 Fe I  5705.99    5.11 0.18 
4-1398 Fe I  5717.83    5.38 0.16 
4-1398 Fe I  5753.12    5.20 0.15 
4-1398 Fe I  5762.99    5.30 0.14 
4-1398 Fe I  5956.69    5.35 0.14 
4-1398 Fe I  6003.01    5.39 0.14 
4-1398 Fe I  6008.56    5.38 0.14 
4-1398 Fe I  6056.00    5.18 0.16 
4-1398 Fe I  6065.48    5.43 0.24 
4-1398 Fe I  6137.69    5.38 0.26 
4-1398 Fe I  6151.62    5.33 0.14 
4-1398 Fe I  6213.43    5.26 0.15 
4-1398 Fe I  6219.28    5.35 0.16 
4-1398 Fe I  6230.72    5.41 0.29 
4-1398 Fe I  6240.65    5.26 0.14 
4-1398 Fe I  6246.32    5.41 0.15 
4-1398 Fe I  6265.13    5.33 0.15 
4-1398 Fe I  6344.15    5.27 0.14 
4-1398 Fe I  6355.03    5.34 0.14 
4-1398 Fe I  6393.60    5.37 0.26 
4-1398 Fe I  6421.35    5.46 0.23 
4-1398 Fe I  6430.85    5.44 0.25 
4-1398 Fe I  6592.91    5.20 0.18 
4-1398 Fe I  6593.87    5.34 0.14 
4-1398 Fe I  6677.99    5.37 0.21 
4-1398 Fe I  6750.15    5.33 0.14 
4-1398 Fe I  7495.07    5.24 0.14 
4-1398 Fe I  7586.02    5.28 0.14 
4-1398 Fe II 4491.40    5.24 0.10 
4-1398 Fe II 4576.33    5.30 0.10 
4-1398 Fe II 4620.51    5.26 0.10 
4-1398 Fe II 5197.57    5.22 0.11 
4-1398 Fe II 5234.62    5.38 0.11 
4-1398 Fe II 5414.09    5.43 0.15 
4-1398 Co I  4121.32    2.08 0.38 
4-1398 Ni I  6643.63    4.03 0.14 
4-1398 Ni I  6767.77    4.08 0.14 
4-1398 Cu I  5105.50    1.37 0.16 
4-1398 Zn I  4722.16    2.57 0.14 
4-1398 Zn I  4810.54    2.59 0.14 
4-1398 Rb I  7800.28 <  1.78      
4-1398 Sr II 4077.71    0.65 0.17 
4-1398 Sr II 4215.52    0.86 0.13 
4-1398 Y II  4398.01   -0.43 0.09 
4-1398 Y II  4682.32    0.11 0.09 
4-1398 Y II  4854.86   -0.40 0.09 
4-1398 Y II  4883.68   -0.13 0.09 
4-1398 Y II  5205.72   -0.10 0.11 
4-1398 Zr II 4149.20    0.52 0.14 
4-1398 Zr II 4161.20    0.58 0.09 
4-1398 Zr II 4208.98    0.58 0.09 
4-1398 Ba II 4554.03    0.11 0.27 
4-1398 Ba II 5853.68   -0.10 0.09 
4-1398 Ba II 6496.90    0.14 0.13 
4-1398 La II 3988.51   -1.04 0.11 
4-1398 La II 3995.74   -1.07 0.12 
4-1398 La II 4920.98   -1.04 0.09 
4-1398 Ce II 4137.64   -0.31 0.10 
4-1398 Ce II 4562.36   -0.58 0.09 
4-1398 Ce II 4628.16   -0.61 0.09 
4-1398 Nd II 4446.38   -0.63 0.09 
4-1398 Nd II 4462.98   -0.66 0.09 
4-1398 Nd II 4706.54   -0.69 0.09 
4-1398 Nd II 4859.03   -0.60 0.09 
4-1398 Nd II 5293.16   -0.42 0.12 
4-1398 Nd II 5319.81   -0.66 0.14 
4-1398 Sm II 4434.32   -1.15 0.11 
4-1398 Sm II 4467.34   -0.85 0.09 
4-1398 Eu II 4129.72   -1.27 0.21 
4-1398 Eu II 4205.04   -1.39 0.22 
4-1398 Eu II 6645.06   -1.03 0.14 
4-1398 Dy II 4103.31   -0.43 0.10 
4-1398 Dy II 4449.70   -0.70 0.09 
4-1398 Yb II 3694.20 < -0.89      
4-1398 Hf II 4093.15 < -0.74      
4-1398 Pb I  4057.81 <  1.23      
4-1398 Th II 4019.13 < -0.87      
4-1706 Li I  6707.80 <  0.57      
4-1706 O I   7771.94    7.07 0.18 
4-1706 O I   7774.17    7.32 0.18 
4-1706 O I   7775.39    7.15 0.20 
4-1706 Na I  5682.63 <  4.37      
4-1706 Na I  5688.20 <  3.99      
4-1706 Na I  6154.22 <  4.98      
4-1706 Na I  6160.75 <  4.59      
4-1706 Mg I  4702.99    5.76 0.37 
4-1706 Mg I  5528.40    5.85 0.33 
4-1706 Mg I  5711.09    5.84 0.14 
4-1706 Al I  6696.02 <  5.08      
4-1706 Al I  6698.67 <  5.21      
4-1706 Al I  7835.31 <  5.04      
4-1706 Al I  7836.13 <  4.91      
4-1706 Si I  5708.40    5.95 0.21 
4-1706 Si I  5772.15    6.00 0.23 
4-1706 K I   7664.90    3.09 0.28 
4-1706 Ca I  4455.89    4.18 0.23 
4-1706 Ca I  5588.76    4.47 0.25 
4-1706 Ca I  6102.72    4.52 0.19 
4-1706 Ca I  6122.21    4.59 0.29 
4-1706 Ca I  6162.17    4.56 0.31 
4-1706 Ca I  6439.07    4.35 0.24 
4-1706 Sc II 5641.00    1.19 0.11 
4-1706 Sc II 5657.90    1.10 0.10 
4-1706 Sc II 6604.60    0.98 0.10 
4-1706 Ti I  4512.73    2.70 0.13 
4-1706 Ti I  4533.24    2.78 0.29 
4-1706 Ti I  4534.78    2.64 0.21 
4-1706 Ti I  4548.76    2.99 0.15 
4-1706 Ti I  4555.48    2.76 0.13 
4-1706 Ti I  4840.87    2.79 0.13 
4-1706 Ti I  4981.73    2.69 0.27 
4-1706 Ti I  4999.50    2.67 0.20 
4-1706 Ti I  5064.65    2.81 0.17 
4-1706 Ti I  5173.74    2.97 0.19 
4-1706 Ti I  5192.97    2.81 0.17 
4-1706 Ti I  5210.38    2.70 0.17 
4-1706 Ti I  5866.45    2.84 0.16 
4-1706 Ti II 4443.80    2.86 0.22 
4-1706 Ti II 4493.52    2.86 0.09 
4-1706 Ti II 4501.27    2.90 0.21 
4-1706 Ti II 4583.41    2.86 0.09 
4-1706 Ti II 4708.66    3.10 0.09 
4-1706 Ti II 5185.90    2.93 0.10 
4-1706 Ti II 5336.79    3.04 0.10 
4-1706 Ti II 5381.02    3.15 0.10 
4-1706 Ti II 5418.77    3.16 0.10 
4-1706 V I   4379.23    1.35 0.17 
4-1706 V II  3951.96    1.74 0.22 
4-1706 Cr I  4646.15    3.23 0.23 
4-1706 Cr I  4651.28    3.12 0.13 
4-1706 Cr I  5296.69    3.12 0.15 
4-1706 Cr I  5345.80    3.10 0.16 
4-1706 Cr I  5348.31    3.14 0.14 
4-1706 Cr I  5409.77    3.16 0.21 
4-1706 Cr II 4588.14    3.55 0.10 
4-1706 Mn I  4754.04    2.68 0.14 
4-1706 Fe I  4222.21    5.01 0.33 
4-1706 Fe I  4442.34    5.36 0.36 
4-1706 Fe I  4447.72    5.11 0.32 
4-1706 Fe I  4489.74    5.20 0.32 
4-1706 Fe I  4592.65    5.27 0.29 
4-1706 Fe I  4595.36    5.16 0.14 
4-1706 Fe I  4602.94    4.98 0.29 
4-1706 Fe I  4630.12    5.18 0.14 
4-1706 Fe I  4643.46    5.02 0.14 
4-1706 Fe I  4647.43    5.30 0.17 
4-1706 Fe I  4707.27    5.36 0.19 
4-1706 Fe I  4733.59    5.20 0.16 
4-1706 Fe I  4736.77    5.24 0.22 
4-1706 Fe I  4871.32    5.12 0.35 
4-1706 Fe I  4890.76    5.34 0.36 
4-1706 Fe I  4891.49    5.08 0.36 
4-1706 Fe I  4903.31    5.19 0.26 
4-1706 Fe I  4918.99    5.14 0.35 
4-1706 Fe I  4924.77    5.15 0.15 
4-1706 Fe I  4938.81    5.04 0.18 
4-1706 Fe I  4939.69    5.14 0.24 
4-1706 Fe I  4946.39    5.22 0.14 
4-1706 Fe I  4966.09    5.32 0.17 
4-1706 Fe I  4994.13    5.26 0.30 
4-1706 Fe I  5014.94    5.19 0.14 
4-1706 Fe I  5049.82    5.39 0.33 
4-1706 Fe I  5051.63    5.29 0.34 
4-1706 Fe I  5068.77    5.26 0.22 
4-1706 Fe I  5083.34    5.10 0.28 
4-1706 Fe I  5131.47    5.26 0.15 
4-1706 Fe I  5141.74    5.38 0.15 
4-1706 Fe I  5150.84    4.95 0.23 
4-1706 Fe I  5166.28    5.37 0.32 
4-1706 Fe I  5171.60    5.10 0.35 
4-1706 Fe I  5191.45    5.13 0.26 
4-1706 Fe I  5192.34    5.00 0.28 
4-1706 Fe I  5194.94    5.12 0.31 
4-1706 Fe I  5198.71    5.09 0.15 
4-1706 Fe I  5202.34    5.31 0.25 
4-1706 Fe I  5216.27    5.25 0.31 
4-1706 Fe I  5217.39    5.20 0.15 
4-1706 Fe I  5225.53    5.39 0.18 
4-1706 Fe I  5232.94    5.06 0.35 
4-1706 Fe I  5242.49    5.24 0.15 
4-1706 Fe I  5266.56    5.18 0.32 
4-1706 Fe I  5283.62    5.20 0.23 
4-1706 Fe I  5307.36    5.24 0.15 
4-1706 Fe I  5322.04    5.02 0.18 
4-1706 Fe I  5324.18    4.95 0.27 
4-1706 Fe I  5332.90    5.15 0.18 
4-1706 Fe I  5339.93    5.21 0.19 
4-1706 Fe I  5353.37    5.14 0.17 
4-1706 Fe I  5364.87    5.26 0.15 
4-1706 Fe I  5367.47    4.94 0.15 
4-1706 Fe I  5383.37    4.99 0.17 
4-1706 Fe I  5393.17    5.11 0.18 
4-1706 Fe I  5397.13    4.99 0.38 
4-1706 Fe I  5405.77    4.96 0.38 
4-1706 Fe I  5410.91    4.96 0.14 
4-1706 Fe I  5415.20    4.94 0.15 
4-1706 Fe I  5429.70    5.25 0.38 
4-1706 Fe I  5434.52    5.09 0.37 
4-1706 Fe I  5473.90    4.96 0.19 
4-1706 Fe I  5497.52    5.37 0.32 
4-1706 Fe I  5501.47    5.40 0.30 
4-1706 Fe I  5506.78    5.16 0.30 
4-1706 Fe I  5554.90    5.25 0.16 
4-1706 Fe I  5563.60    5.39 0.15 
4-1706 Fe I  5586.76    5.10 0.25 
4-1706 Fe I  5615.64    5.17 0.30 
4-1706 Fe I  5638.26    5.18 0.17 
4-1706 Fe I  5753.12    5.23 0.16 
4-1706 Fe I  5762.99    5.41 0.14 
4-1706 Fe I  6003.01    5.03 0.17 
4-1706 Fe I  6008.56    5.18 0.15 
4-1706 Fe I  6065.48    5.28 0.17 
4-1706 Fe I  6137.69    5.32 0.20 
4-1706 Fe I  6151.62    5.29 0.16 
4-1706 Fe I  6213.43    5.21 0.14 
4-1706 Fe I  6219.28    5.40 0.14 
4-1706 Fe I  6230.72    5.29 0.22 
4-1706 Fe I  6246.32    5.31 0.14 
4-1706 Fe I  6265.13    5.30 0.14 
4-1706 Fe I  6344.15    5.19 0.16 
4-1706 Fe I  6355.03    5.18 0.15 
4-1706 Fe I  6393.60    5.34 0.20 
4-1706 Fe I  6421.35    5.29 0.15 
4-1706 Fe I  6430.85    5.32 0.18 
4-1706 Fe I  6592.91    5.20 0.15 
4-1706 Fe I  6593.87    5.34 0.14 
4-1706 Fe I  6677.99    5.35 0.17 
4-1706 Fe I  6750.15    5.36 0.14 
4-1706 Fe I  7495.07    5.06 0.14 
4-1706 Fe I  7586.02    5.15 0.14 
4-1706 Fe II 4491.40    5.25 0.10 
4-1706 Fe II 4576.33    5.27 0.10 
4-1706 Fe II 4620.51    5.21 0.10 
4-1706 Fe II 5197.57    5.01 0.11 
4-1706 Fe II 5234.62    5.34 0.11 
4-1706 Fe II 5414.09    5.65 0.14 
4-1706 Co I  4121.32    2.41 0.38 
4-1706 Ni I  4604.99    3.90 0.14 
4-1706 Ni I  6643.63    3.92 0.13 
4-1706 Ni I  6767.77    3.92 0.14 
4-1706 Cu I  5105.50 <  1.37      
4-1706 Zn I  4722.16    2.51 0.13 
4-1706 Zn I  4810.54    2.38 0.13 
4-1706 Rb I  7800.28 <  1.88      
4-1706 Sr II 4077.71    0.90 0.23 
4-1706 Sr II 4215.52    0.87 0.25 
4-1706 Y II  4883.68   -0.37 0.09 
4-1706 Y II  5087.42   -0.13 0.10 
4-1706 Zr II 4149.20    0.50 0.10 
4-1706 Zr II 4161.20    0.53 0.10 
4-1706 Zr II 4208.98    0.38 0.09 
4-1706 Tc I  4262.27 <  0.23      
4-1706 Ba II 4554.03   -0.11 0.29 
4-1706 Ba II 5853.68   -0.11 0.10 
4-1706 Ba II 6496.90    0.04 0.10 
4-1706 La II 4086.71   -1.06 0.10 
4-1706 La II 4123.22   -1.15 0.11 
4-1706 Ce II 4137.64   -0.71 0.11 
4-1706 Ce II 4486.91   -0.50 0.10 
4-1706 Ce II 4562.36   -0.62 0.10 
4-1706 Ce II 4572.28   -0.44 0.10 
4-1706 Nd II 4706.54   -0.47 0.10 
4-1706 Nd II 4825.48   -0.74 0.10 
4-1706 Sm II 4424.34   -0.97 0.09 
4-1706 Eu II 3819.67   -1.55 0.27 
4-1706 Eu II 4129.72   -1.31 0.13 
4-1706 Eu II 4205.04   -1.37 0.10 
4-1706 Dy II 4103.31   -0.49 0.10 
4-1706 Dy II 4449.70   -0.70 0.11 
4-1706 Yb II 3694.20   -1.13 0.29 
4-1706 Hf II 4093.15 < -0.21      
4-1706 Pb I  4057.81 <  1.42      


==> anc/MRtab6.txt <==
Title: Detailed Abundances of 15 Stars in the Metal-Poor Globular Cluster NGC
        4833
Authors: Roederer I.U., Thompson I.B.
Table: Mean Abundances in Each Star
================================================================================
Byte-by-byte Description of file: datafile6.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1-  6 A6     ---     Name      Star name
   8- 13 A6     ---     Species   Species
  15- 17 I3     ---     Num       Number of lines used
  19- 19 A1     ---   l_logeps    [?] Flag for upper limit on log epsilon 
                                   abundance
  21- 25 F5.2   ---     logeps    [?] Log epsilon abundance
  27- 31 F5.2   ---     [X/Fe]    [?] Abundance relative to Fe I or Fe II (1)
  33- 36 F4.2   ---     stat      [?] Statistical uncertainty in [X/Fe]
  38- 41 F4.2   ---     total     [?] Total uncertainty in [X/Fe]
  43- 46 F4.2   ---     neutrals  [?] Neutrals uncertainty in [X/Fe]
  48- 51 F4.2   ---     ions      [?] Ions uncertainty in [X/Fe]
--------------------------------------------------------------------------------
Note (1):   [Fe/H] is given for Fe I and Fe II
--------------------------------------------------------------------------------
2-185  Fe I   102    5.33 -2.17 0.06 0.14 0.00 0.00 
2-185  Fe II    6    5.27 -2.23 0.07 0.10 0.00 0.00 
2-185  Li I     1 <  0.53                           
2-185  C (CH)   1    5.62 -0.64 0.10 0.22 0.15 0.15 
2-185  N (CN)   1    7.29  1.63 0.20 0.28 0.23 0.23 
2-185  O I      4 <  6.83  0.31                     
2-185  Na I     3    4.61  0.55 0.12 0.17 0.13 0.17 
2-185  Mg I     3    5.52  0.09 0.07 0.14 0.09 0.15 
2-185  Al I     4    5.31  1.03 0.10 0.15 0.11 0.15 
2-185  Si I     3    6.08  0.74 0.17 0.21 0.18 0.21 
2-185  K I      1    3.19  0.33 0.12 0.19 0.14 0.20 
2-185  Ca I     6    4.64  0.47 0.11 0.18 0.13 0.19 
2-185  Sc II    4    1.25  0.32 0.06 0.10 0.14 0.09 
2-185  Ti I    12    2.88  0.10 0.05 0.13 0.08 0.14 
2-185  Ti II    8    3.18  0.46 0.05 0.09 0.13 0.09 
2-185  V I      1    1.29 -0.47 0.11 0.16 0.12 0.17 
2-185  V II     2    2.01  0.31 0.20 0.21 0.23 0.21 
2-185  Cr I     7    3.14 -0.32 0.05 0.13 0.08 0.13 
2-185  Cr II    1    3.71  0.30 0.05 0.09 0.14 0.08 
2-185  Mn I     1    2.64 -0.62 0.04 0.12 0.07 0.13 
2-185  Co I     1    2.41 -0.41 0.11 0.22 0.17 0.23 
2-185  Ni I     3    3.96 -0.09 0.04 0.12 0.07 0.13 
2-185  Cu I     1    1.25 -0.77 0.14 0.18 0.15 0.18 
2-185  Zn I     2    2.46  0.08 0.04 0.12 0.07 0.13 
2-185  Rb I     1 <  1.87  1.52                     
2-185  Sr II    2    0.95  0.31 0.07 0.10 0.11 0.12 
2-185  Y II     6   -0.21 -0.19 0.06 0.10 0.14 0.09 
2-185  Zr II    5    0.75  0.40 0.06 0.09 0.13 0.09 
2-185  Nb II    0                                   
2-185  Mo I     0                                   
2-185  Tc I     0                                   
2-185  Ba II    2   -0.07 -0.02 0.06 0.09 0.13 0.09 
2-185  La II    5   -0.94  0.19 0.06 0.10 0.14 0.09 
2-185  Ce II    6   -0.44  0.21 0.05 0.09 0.14 0.08 
2-185  Pr II    1   -1.17  0.34 0.06 0.10 0.14 0.09 
2-185  Nd II   10   -0.48  0.33 0.06 0.10 0.14 0.09 
2-185  Sm II    5   -0.85  0.42 0.05 0.09 0.14 0.09 
2-185  Eu II    4   -1.30  0.40 0.10 0.14 0.15 0.15 
2-185  Gd II    0                                   
2-185  Tb II    0                                   
2-185  Dy II    2   -0.53  0.60 0.06 0.10 0.14 0.09 
2-185  Ho II    0                                   
2-185  Er II    1   -0.95  0.36 0.12 0.15 0.18 0.14 
2-185  Tm II    0                                   
2-185  Yb II    1   -1.48 -0.17 0.26 0.27 0.28 0.27 
2-185  Hf II    1 < -0.30  1.08                     
2-185  Ir I     1 <  0.50  1.29                     
2-185  Pb I     1 <  0.69  0.82                     
2-185  Th II    1 < -1.25  0.92                     
2-277  Fe I    91    5.29 -2.21 0.06 0.14 0.00 0.00 
2-277  Fe II    5    5.22 -2.28 0.07 0.10 0.00 0.00 
2-277  Li I     1 <  0.62                           
2-277  C (CH)   1    6.14 -0.08 0.10 0.22 0.15 0.15 
2-277  N (CN)   1    6.60  0.98 0.20 0.28 0.23 0.23 
2-277  O I      4    7.07  0.60 0.10 0.15 0.12 0.16 
2-277  Na I     3    4.28  0.25 0.14 0.18 0.15 0.19 
2-277  Mg I     3    5.82  0.43 0.06 0.14 0.08 0.15 
2-277  Al I     4 <  5.01  0.77                     
2-277  Si I     3    6.09  0.79 0.18 0.21 0.19 0.22 
2-277  K I      1    3.04  0.22 0.12 0.18 0.14 0.19 
2-277  Ca I     6    4.60  0.47 0.11 0.18 0.13 0.19 
2-277  Sc II    4    1.09  0.23 0.07 0.10 0.15 0.10 
2-277  Ti I    11    2.85  0.12 0.04 0.13 0.07 0.14 
2-277  Ti II   10    3.08  0.41 0.05 0.09 0.13 0.09 
2-277  V I      1    1.35 -0.37 0.11 0.16 0.12 0.16 
2-277  V II     2    1.82  0.17 0.20 0.21 0.23 0.21 
2-277  Cr I     7    3.19 -0.24 0.05 0.13 0.08 0.14 
2-277  Cr II    0                                   
2-277  Mn I     1    2.76 -0.46 0.04 0.12 0.07 0.13 
2-277  Co I     1    2.36 -0.42 0.11 0.21 0.16 0.22 
2-277  Ni I     3    4.02  0.02 0.06 0.13 0.08 0.14 
2-277  Cu I     1    1.47 -0.51 0.13 0.18 0.15 0.18 
2-277  Zn I     2    2.46  0.11 0.04 0.12 0.07 0.13 
2-277  Rb I     1 <  1.90  1.59                     
2-277  Sr II    2    0.99  0.40 0.07 0.10 0.11 0.13 
2-277  Y II     6   -0.08 -0.01 0.05 0.09 0.14 0.09 
2-277  Zr II    4    0.71  0.41 0.06 0.09 0.13 0.10 
2-277  Nb II    0                                   
2-277  Mo I     0                                   
2-277  Tc I     1 <  0.49                           
2-277  Ba II    3   -0.04  0.06 0.06 0.09 0.13 0.09 
2-277  La II    3   -0.91  0.27 0.06 0.10 0.14 0.09 
2-277  Ce II    3   -0.53  0.17 0.05 0.09 0.14 0.09 
2-277  Pr II    1   -0.72  0.84 0.19 0.20 0.23 0.20 
2-277  Nd II    6   -0.49  0.37 0.06 0.10 0.14 0.09 
2-277  Sm II    4   -0.81  0.51 0.06 0.10 0.14 0.09 
2-277  Eu II    3   -1.33  0.44 0.07 0.15 0.16 0.18 
2-277  Gd II    0                                   
2-277  Tb II    0                                   
2-277  Dy II    2   -0.77  0.42 0.08 0.11 0.15 0.11 
2-277  Ho II    0                                   
2-277  Er II    0                                   
2-277  Tm II    0                                   
2-277  Yb II    1   -1.46 -0.10 0.25 0.28 0.28 0.29 
2-277  Hf II    0                                   
2-277  Ir I     0                                   
2-277  Pb I     1 <  1.14  1.31                     
2-277  Th II    1 < -0.82  1.40                     
2-882  Fe I    87    5.29 -2.21 0.06 0.14 0.00 0.00 
2-882  Fe II    5    5.38 -2.12 0.07 0.10 0.00 0.00 
2-882  Li I     1 <  0.33                           
2-882  C (CH)   1    5.54 -0.68 0.10 0.22 0.15 0.15 
2-882  N (CN)   1    7.27  1.65 0.20 0.28 0.23 0.23 
2-882  O I      4 <  6.79  0.31                     
2-882  Na I     3    4.59  0.56 0.12 0.17 0.13 0.17 
2-882  Mg I     3    5.39 -0.00 0.08 0.15 0.10 0.15 
2-882  Al I     4    5.36  1.12 0.09 0.15 0.11 0.15 
2-882  Si I     3    6.08  0.78 0.17 0.21 0.18 0.21 
2-882  K I      1    3.38  0.56 0.12 0.20 0.15 0.20 
2-882  Ca I     6    4.63  0.50 0.11 0.18 0.13 0.18 
2-882  Sc II    3    1.28  0.25 0.06 0.10 0.14 0.09 
2-882  Ti I    12    2.75  0.01 0.04 0.13 0.07 0.13 
2-882  Ti II   10    3.07  0.24 0.05 0.09 0.13 0.08 
2-882  V I      1    1.22 -0.50 0.11 0.16 0.12 0.16 
2-882  V II     2    1.64 -0.16 0.20 0.21 0.23 0.22 
2-882  Cr I     7    3.23 -0.21 0.05 0.13 0.08 0.13 
2-882  Cr II    1    3.99  0.47 0.05 0.09 0.13 0.08 
2-882  Mn I     1    2.38 -0.84 0.04 0.12 0.08 0.13 
2-882  Co I     1    2.33 -0.45 0.11 0.21 0.16 0.22 
2-882  Ni I     3    3.91 -0.10 0.04 0.12 0.07 0.13 
2-882  Cu I     1 <  1.53 -0.45                     
2-882  Zn I     2    2.43  0.08 0.04 0.12 0.07 0.13 
2-882  Rb I     1 <  1.83  1.52                     
2-882  Sr II    2    0.82  0.08 0.09 0.12 0.13 0.14 
2-882  Y II     4   -0.27 -0.36 0.06 0.09 0.14 0.09 
2-882  Zr II    3    0.55  0.10 0.05 0.09 0.13 0.08 
2-882  Nb II    0                                   
2-882  Mo I     0                                   
2-882  Tc I     0                                   
2-882  Ba II    3    0.08  0.02 0.06 0.09 0.13 0.09 
2-882  La II    4   -1.09 -0.06 0.07 0.11 0.15 0.10 
2-882  Ce II    5   -0.52  0.02 0.06 0.10 0.14 0.09 
2-882  Pr II    1 < -0.93  0.47                     
2-882  Nd II    7   -0.64  0.06 0.06 0.10 0.14 0.09 
2-882  Sm II    3   -0.91  0.25 0.05 0.10 0.14 0.09 
2-882  Eu II    5   -1.37  0.23 0.11 0.13 0.16 0.14 
2-882  Gd II    1 < -0.43  0.62                     
2-882  Tb II    0                                   
2-882  Dy II    1   -0.80  0.22 0.08 0.11 0.15 0.10 
2-882  Ho II    0                                   
2-882  Er II    0                                   
2-882  Tm II    0                                   
2-882  Yb II    1 < -1.61 -0.41                     
2-882  Hf II    1 < -0.19  1.08                     
2-882  Ir I     1 <  1.38  2.21                     
2-882  Pb I     1 <  0.84  1.01                     
2-882  Th II    1 < -1.30  0.76                     
2-918  Fe I   113    5.31 -2.19 0.07 0.14 0.00 0.00 
2-918  Fe II    5    5.33 -2.17 0.07 0.10 0.00 0.00 
2-918  Li I     1 <  0.43                           
2-918  C (CH)   1    6.02 -0.22 0.10 0.22 0.16 0.16 
2-918  N (CN)   1    6.78  1.14 0.20 0.28 0.23 0.23 
2-918  O I      4    7.07  0.57 0.13 0.17 0.15 0.18 
2-918  Na I     3    4.38  0.34 0.14 0.19 0.16 0.19 
2-918  Mg I     3    5.81  0.40 0.07 0.14 0.10 0.15 
2-918  Al I     4 <  4.96  0.70                     
2-918  Si I     1    6.00  0.68 0.17 0.21 0.18 0.21 
2-918  K I      1    3.24  0.40 0.12 0.19 0.15 0.20 
2-918  Ca I     6    4.60  0.45 0.11 0.18 0.14 0.19 
2-918  Sc II    4    1.17  0.19 0.07 0.11 0.15 0.10 
2-918  Ti I    13    2.87  0.12 0.05 0.13 0.09 0.14 
2-918  Ti II   10    3.15  0.37 0.06 0.09 0.14 0.09 
2-918  V I      1    1.44 -0.30 0.11 0.17 0.13 0.17 
2-918  V II     2    1.89  0.13 0.21 0.22 0.24 0.22 
2-918  Cr I     8    3.22 -0.22 0.07 0.14 0.10 0.14 
2-918  Cr II    2    3.77  0.30 0.07 0.10 0.15 0.10 
2-918  Mn I     1    2.62 -0.62 0.04 0.13 0.09 0.13 
2-918  Co I     1    2.70 -0.10 0.12 0.23 0.18 0.24 
2-918  Ni I     4    3.97 -0.06 0.06 0.13 0.09 0.13 
2-918  Cu I     1    1.44 -0.56 0.15 0.19 0.16 0.19 
2-918  Zn I     2    2.56  0.19 0.04 0.13 0.09 0.13 
2-918  Rb I     1 <  1.86  1.53                     
2-918  Sr II    2    0.93  0.23 0.05 0.09 0.11 0.12 
2-918  Y II     7   -0.11 -0.15 0.06 0.10 0.15 0.09 
2-918  Zr II    4    0.75  0.34 0.07 0.10 0.14 0.10 
2-918  Nb II    0                                   
2-918  Mo I     1 <  0.01  0.32                     
2-918  Tc I     1 <  0.41                           
2-918  Ba II    3    0.01 -0.00 0.06 0.09 0.14 0.10 
2-918  La II    4   -0.98  0.09 0.09 0.11 0.16 0.11 
2-918  Ce II    5   -0.53  0.06 0.07 0.10 0.15 0.10 
2-918  Pr II    2   -0.75  0.70 0.20 0.22 0.24 0.21 
2-918  Nd II    8   -0.55  0.20 0.08 0.11 0.16 0.11 
2-918  Sm II    5   -0.88  0.33 0.07 0.11 0.15 0.10 
2-918  Eu II    4   -1.24  0.41 0.12 0.16 0.17 0.17 
2-918  Gd II    2   -0.45  0.65 0.14 0.16 0.20 0.16 
2-918  Tb II    0                                   
2-918  Dy II    1   -0.39  0.68 0.07 0.11 0.15 0.10 
2-918  Ho II    0                                   
2-918  Er II    2   -0.90  0.35 0.53 0.54 0.55 0.54 
2-918  Tm II    1 < -0.50  1.57                     
2-918  Yb II    1   -0.86  0.39 0.31 0.34 0.34 0.35 
2-918  Hf II    1 < -0.37  0.95                     
2-918  Ir I     1 <  0.95  1.76                     
2-918  Pb I     1 <  1.09  1.24                     
2-918  Th II    1 < -1.15  0.96                     
2-1578 Fe I    83    5.27 -2.23 0.05 0.13 0.00 0.00 
2-1578 Fe II    5    5.27 -2.23 0.06 0.10 0.00 0.00 
2-1578 Li I     1 <  0.03                           
2-1578 C (CH)   1    5.82 -0.38 0.10 0.22 0.15 0.15 
2-1578 N (CN)   1    6.51  0.91 0.20 0.28 0.23 0.23 
2-1578 O I      2    6.92  0.46 0.09 0.15 0.10 0.15 
2-1578 Na I     3    4.40  0.39 0.12 0.17 0.13 0.17 
2-1578 Mg I     3    5.74  0.37 0.05 0.14 0.07 0.14 
2-1578 Al I     3 <  4.71  0.49                     
2-1578 Si I     3    6.08  0.80 0.16 0.20 0.17 0.20 
2-1578 K I      1    3.22  0.42 0.12 0.19 0.14 0.20 
2-1578 Ca I     6    4.56  0.45 0.10 0.18 0.13 0.18 
2-1578 Sc II    3    1.11  0.19 0.05 0.09 0.13 0.08 
2-1578 Ti I    13    2.81  0.09 0.04 0.13 0.06 0.13 
2-1578 Ti II   10    3.13  0.41 0.05 0.09 0.12 0.08 
2-1578 V I      1    1.18 -0.52 0.10 0.16 0.12 0.17 
2-1578 V II     2    1.63 -0.07 0.19 0.21 0.22 0.20 
2-1578 Cr I     7    3.21 -0.20 0.04 0.13 0.07 0.13 
2-1578 Cr II    2    3.80  0.39 0.05 0.09 0.13 0.08 
2-1578 Mn I     1    2.69 -0.51 0.03 0.12 0.06 0.12 
2-1578 Co I     1    2.26 -0.50 0.11 0.22 0.16 0.22 
2-1578 Ni I     4    3.95 -0.04 0.04 0.13 0.07 0.13 
2-1578 Cu I     1 <  1.10 -0.86                     
2-1578 Zn I     2    2.36  0.03 0.04 0.12 0.06 0.12 
2-1578 Rb I     1 <  1.62  1.33                     
2-1578 Sr II    2    0.59 -0.05 0.17 0.19 0.19 0.20 
2-1578 Y II     4   -0.14 -0.12 0.05 0.09 0.13 0.08 
2-1578 Zr II    2    0.56  0.21 0.05 0.09 0.12 0.08 
2-1578 Nb II    0                                   
2-1578 Mo I     0                                   
2-1578 Tc I     1 < -0.19                           
2-1578 Ba II    3   -0.04  0.01 0.05 0.09 0.12 0.09 
2-1578 La II    5   -1.06  0.07 0.06 0.09 0.13 0.08 
2-1578 Ce II    5   -0.51  0.14 0.05 0.09 0.13 0.08 
2-1578 Pr II    2   -1.22  0.29 0.04 0.09 0.13 0.08 
2-1578 Nd II    3   -0.61  0.20 0.04 0.09 0.13 0.07 
2-1578 Sm II    4   -0.93  0.34 0.05 0.09 0.13 0.08 
2-1578 Eu II    4   -1.33  0.38 0.09 0.13 0.14 0.13 
2-1578 Gd II    2   -0.63  0.54 0.08 0.11 0.15 0.10 
2-1578 Tb II    0                                   
2-1578 Dy II    3   -0.77  0.36 0.06 0.10 0.13 0.09 
2-1578 Ho II    0                                   
2-1578 Er II    1   -1.25  0.06 0.24 0.25 0.27 0.24 
2-1578 Tm II    0                                   
2-1578 Yb II    1   -1.22  0.09 0.21 0.24 0.25 0.25 
2-1578 Hf II    0                                   
2-1578 Ir I     0                                   
2-1578 Pb I     1 <  0.52  0.71                     
2-1578 Th II    1 < -1.22  0.95                     
2-1664 Fe I   107    5.26 -2.24 0.05 0.13 0.00 0.00 
2-1664 Fe II    5    5.32 -2.18 0.06 0.09 0.00 0.00 
2-1664 Li I     1 < -0.05                           
2-1664 C (CH)   1    5.34 -0.85 0.10 0.22 0.15 0.15 
2-1664 N (CN)   1    7.21  1.62 0.20 0.28 0.23 0.23 
2-1664 O I      4 <  6.69  0.24                     
2-1664 Na I     3    4.58  0.58 0.11 0.16 0.12 0.16 
2-1664 Mg I     3    5.39  0.04 0.05 0.14 0.07 0.13 
2-1664 Al I     4    5.41  1.21 0.08 0.14 0.09 0.14 
2-1664 Si I     4    6.00  0.74 0.16 0.20 0.17 0.20 
2-1664 K I      1    3.23  0.44 0.12 0.20 0.15 0.20 
2-1664 Ca I     6    4.56  0.46 0.10 0.18 0.13 0.18 
2-1664 Sc II    3    1.16  0.19 0.04 0.09 0.13 0.07 
2-1664 Ti I    14    2.76  0.06 0.03 0.13 0.06 0.13 
2-1664 Ti II    9    3.18  0.41 0.04 0.08 0.12 0.07 
2-1664 V I      1    1.29 -0.40 0.10 0.18 0.13 0.18 
2-1664 V II     2    1.86  0.11 0.19 0.20 0.22 0.20 
2-1664 Cr I     8    3.13 -0.27 0.04 0.13 0.07 0.13 
2-1664 Cr II    2    3.88  0.42 0.05 0.09 0.13 0.08 
2-1664 Mn I     2    2.71 -0.47 0.04 0.13 0.07 0.12 
2-1664 Co I     1    2.53 -0.22 0.11 0.23 0.17 0.22 
2-1664 Ni I     5    3.92 -0.06 0.04 0.12 0.07 0.12 
2-1664 Cu I     1    0.98 -0.97 0.11 0.16 0.12 0.16 
2-1664 Zn I     2    2.51  0.20 0.03 0.12 0.06 0.12 
2-1664 Rb I     1 <  1.58  1.30                     
2-1664 Sr II    2    0.83  0.14 0.05 0.09 0.09 0.10 
2-1664 Y II     7   -0.23 -0.26 0.05 0.09 0.13 0.08 
2-1664 Zr II    4    0.72  0.32 0.04 0.08 0.12 0.07 
2-1664 Nb II    0                                   
2-1664 Mo I     1    0.05  0.41 0.10 0.16 0.11 0.15 
2-1664 Tc I     1 <  0.06                           
2-1664 Ba II    3    0.02  0.02 0.05 0.09 0.12 0.08 
2-1664 La II    5   -1.01  0.07 0.05 0.09 0.13 0.07 
2-1664 Ce II    8   -0.60  0.00 0.04 0.09 0.13 0.07 
2-1664 Pr II    2   -1.22  0.24 0.06 0.10 0.14 0.08 
2-1664 Nd II   16   -0.55  0.21 0.05 0.09 0.13 0.08 
2-1664 Sm II    5   -0.89  0.33 0.04 0.09 0.13 0.07 
2-1664 Eu II    5   -1.27  0.39 0.07 0.10 0.13 0.09 
2-1664 Gd II    3   -0.69  0.42 0.06 0.10 0.14 0.09 
2-1664 Tb II    0                                   
2-1664 Dy II    3   -0.61  0.47 0.05 0.09 0.13 0.08 
2-1664 Ho II    0                                   
2-1664 Er II    1   -1.10  0.16 0.08 0.11 0.15 0.10 
2-1664 Tm II    0                                   
2-1664 Yb II    1   -1.65 -0.39 0.17 0.19 0.21 0.19 
2-1664 Hf II    1 < -0.73  0.60                     
2-1664 Ir I     1 <  0.34  1.20                     
2-1664 Pb I     1 <  0.23  0.43                     
2-1664 Th II    1 < -1.74  0.38                     
3-742  Fe I   108    5.38 -2.12 0.05 0.13 0.00 0.00 
3-742  Fe II    7    5.35 -2.15 0.06 0.09 0.00 0.00 
3-742  Li I     1 < -0.05                           
3-742  C (CH)   1    5.90 -0.41 0.10 0.22 0.15 0.15 
3-742  N (CN)   1    6.59  0.88 0.20 0.28 0.23 0.23 
3-742  O I      4    7.26  0.69 0.06 0.13 0.08 0.13 
3-742  Na I     3    4.11 -0.01 0.12 0.17 0.13 0.16 
3-742  Mg I     3    6.03  0.55 0.04 0.14 0.06 0.14 
3-742  Al I     4 <  4.39  0.06                     
3-742  Si I     4    5.97  0.58 0.16 0.20 0.17 0.20 
3-742  K I      1    3.18  0.27 0.12 0.22 0.16 0.21 
3-742  Ca I     7    4.74  0.52 0.13 0.20 0.15 0.20 
3-742  Sc II    4    1.24  0.24 0.04 0.09 0.13 0.07 
3-742  Ti I    15    3.04  0.21 0.03 0.15 0.07 0.14 
3-742  Ti II   11    3.33  0.53 0.04 0.09 0.11 0.09 
3-742  V I      1    1.29 -0.52 0.10 0.22 0.16 0.22 
3-742  V II     2    1.90  0.11 0.19 0.21 0.22 0.21 
3-742  Cr I     8    3.31 -0.21 0.04 0.14 0.07 0.14 
3-742  Cr II    1    3.82  0.33 0.04 0.09 0.13 0.08 
3-742  Mn I     1    2.72 -0.59 0.03 0.14 0.06 0.14 
3-742  Co I     1    2.51 -0.36 0.10 0.22 0.15 0.21 
3-742  Ni I     6    4.02 -0.08 0.03 0.12 0.06 0.12 
3-742  Cu I     1    1.45 -0.62 0.07 0.14 0.08 0.13 
3-742  Zn I     2    2.60  0.16 0.03 0.12 0.06 0.12 
3-742  Rb I     1 <  1.27  0.87                     
3-742  Sr II    2    0.82  0.10 0.06 0.09 0.09 0.11 
3-742  Y II     7   -0.24 -0.30 0.05 0.09 0.13 0.08 
3-742  Zr II    4    0.62  0.19 0.04 0.08 0.12 0.08 
3-742  Nb II    0                                   
3-742  Mo I     1   -0.38 -0.14 0.12 0.16 0.13 0.16 
3-742  Tc I     1 < -0.37                           
3-742  Ba II    3   -0.07 -0.10 0.05 0.09 0.12 0.10 
3-742  La II    8   -1.08 -0.03 0.05 0.09 0.13 0.08 
3-742  Ce II    8   -0.65 -0.08 0.04 0.09 0.13 0.08 
3-742  Pr II    2   -1.30  0.12 0.03 0.08 0.13 0.07 
3-742  Nd II   15   -0.64  0.09 0.04 0.09 0.13 0.08 
3-742  Sm II    7   -0.98  0.21 0.04 0.09 0.13 0.07 
3-742  Eu II    4   -1.41  0.21 0.07 0.10 0.13 0.09 
3-742  Gd II    1   -1.01  0.07 0.08 0.11 0.15 0.11 
3-742  Tb II    0                                   
3-742  Dy II    3   -0.83  0.22 0.05 0.09 0.13 0.08 
3-742  Ho II    0                                   
3-742  Er II    0                                   
3-742  Tm II    1   -1.83  0.22 0.13 0.16 0.18 0.15 
3-742  Yb II    1   -1.48 -0.25 1.31 1.31 1.31 1.32 
3-742  Hf II    1 < -0.91  0.39                     
3-742  Ir I     1 < -0.34  0.40                     
3-742  Pb I     1 <  0.41  0.49                     
3-742  Th II    1 < -1.75  0.34                     
3-772  Fe I    73    5.39 -2.11 0.15 0.20 0.00 0.00 
3-772  Fe II    2    5.42 -2.08 0.23 0.24 0.00 0.00 
3-772  Li I     1 <  0.66                           
3-772  C (CH)   1    5.74 -0.58 0.30 0.36 0.35 0.35 
3-772  N (CN)   1    6.94  1.22 0.40 0.45 0.44 0.44 
3-772  O I      4 <  6.98  0.40                     
3-772  Na I     2    4.70  0.57 0.21 0.24 0.26 0.33 
3-772  Mg I     3    5.35 -0.14 0.20 0.24 0.25 0.33 
3-772  Al I     3    5.52  1.18 0.17 0.21 0.23 0.30 
3-772  Si I     3    6.41  1.01 0.25 0.28 0.30 0.36 
3-772  K I      1    3.43  0.51 0.16 0.22 0.22 0.31 
3-772  Ca I     6    4.76  0.53 0.19 0.24 0.24 0.32 
3-772  Sc II    1    1.49  0.42 0.18 0.20 0.27 0.29 
3-772  Ti I     5    2.88  0.05 0.14 0.19 0.20 0.29 
3-772  Ti II    5    3.26  0.39 0.15 0.17 0.24 0.28 
3-772  V I      1    1.33 -0.49 0.16 0.20 0.22 0.30 
3-772  V II     0                                   
3-772  Cr I     4    3.45 -0.08 0.21 0.24 0.25 0.33 
3-772  Cr II    0                                   
3-772  Mn I     1    2.72 -0.60 0.11 0.16 0.19 0.27 
3-772  Co I     1 <  2.71 -0.17                     
3-772  Ni I     2    3.92 -0.19 0.12 0.17 0.20 0.28 
3-772  Cu I     0                                   
3-772  Zn I     1    2.70  0.25 0.11 0.16 0.19 0.27 
3-772  Rb I     1 <  2.06  1.65                     
3-772  Sr II    0                                   
3-772  Y II     2   -0.26 -0.39 0.12 0.15 0.23 0.26 
3-772  Zr II    0                                   
3-772  Nb II    0                                   
3-772  Mo I     0                                   
3-772  Tc I     0                                   
3-772  Ba II    2    0.03 -0.06 0.13 0.15 0.22 0.27 
3-772  La II    0                                   
3-772  Ce II    2   -0.57 -0.07 0.21 0.23 0.29 0.31 
3-772  Pr II    0                                   
3-772  Nd II    4   -0.24  0.42 0.21 0.23 0.29 0.31 
3-772  Sm II    0                                   
3-772  Eu II    2   -1.42  0.15 0.19 0.20 0.26 0.30 
3-772  Gd II    1 <  0.62  1.63                     
3-772  Tb II    1 < -0.65  1.13                     
3-772  Dy II    1 < -0.50  0.48                     
3-772  Ho II    0                                   
3-772  Er II    0                                   
3-772  Tm II    0                                   
3-772  Yb II    0                                   
3-772  Hf II    1 <  1.12  2.35                     
3-772  Ir I     0                                   
3-772  Pb I     1 <  3.54  3.61                     
3-772  Th II    1 <  1.93  3.95                     
3-1509 Fe I    94    5.28 -2.22 0.06 0.14 0.00 0.00 
3-1509 Fe II    6    5.33 -2.17 0.07 0.10 0.00 0.00 
3-1509 Li I     1 <  0.39                           
3-1509 C (CH)   1    5.86 -0.35 0.10 0.22 0.15 0.15 
3-1509 N (CN)   1    6.30  0.69 0.30 0.36 0.32 0.32 
3-1509 O I      4    7.21  0.74 0.09 0.15 0.11 0.15 
3-1509 Na I     1    4.03  0.01 0.13 0.17 0.14 0.17 
3-1509 Mg I     3    5.83  0.45 0.06 0.14 0.08 0.14 
3-1509 Al I     4 <  4.78  0.55                     
3-1509 Si I     3    5.99  0.71 0.18 0.21 0.19 0.21 
3-1509 K I      1    3.33  0.52 0.12 0.20 0.15 0.21 
3-1509 Ca I     6    4.66  0.55 0.11 0.19 0.14 0.20 
3-1509 Sc II    4    1.17  0.19 0.06 0.10 0.14 0.09 
3-1509 Ti I    13    2.76  0.04 0.04 0.13 0.07 0.13 
3-1509 Ti II   11    3.08  0.30 0.05 0.09 0.13 0.09 
3-1509 V I      1    1.25 -0.46 0.11 0.16 0.12 0.17 
3-1509 V II     2    1.62 -0.14 0.20 0.21 0.23 0.21 
3-1509 Cr I     7    3.09 -0.32 0.05 0.13 0.08 0.13 
3-1509 Cr II    1    3.57  0.10 0.05 0.09 0.14 0.09 
3-1509 Mn I     1    2.57 -0.64 0.04 0.12 0.07 0.13 
3-1509 Co I     1    2.48 -0.29 0.11 0.23 0.17 0.23 
3-1509 Ni I     3    3.88 -0.12 0.04 0.12 0.07 0.13 
3-1509 Cu I     1 <  1.33 -0.64                     
3-1509 Zn I     2    2.44  0.10 0.04 0.12 0.07 0.13 
3-1509 Rb I     1 <  1.72  1.42                     
3-1509 Sr II    2    0.75  0.05 0.12 0.14 0.15 0.16 
3-1509 Y II     7   -0.27 -0.31 0.06 0.10 0.14 0.09 
3-1509 Zr II    4    0.67  0.26 0.05 0.09 0.13 0.09 
3-1509 Nb II    0                                   
3-1509 Mo I     0                                   
3-1509 Tc I     1 <  0.20                           
3-1509 Ba II    3    0.04  0.03 0.06 0.09 0.13 0.10 
3-1509 La II    5   -0.95  0.12 0.06 0.10 0.14 0.09 
3-1509 Ce II    5   -0.50  0.09 0.05 0.09 0.14 0.08 
3-1509 Pr II    1   -1.20  0.25 0.05 0.09 0.14 0.08 
3-1509 Nd II   11   -0.48  0.27 0.05 0.10 0.14 0.09 
3-1509 Sm II    7   -0.77  0.44 0.05 0.09 0.14 0.09 
3-1509 Eu II    5   -1.10  0.55 0.10 0.12 0.15 0.12 
3-1509 Gd II    1 < -0.21  0.89                     
3-1509 Tb II    0                                   
3-1509 Dy II    2   -0.33  0.74 0.06 0.09 0.14 0.09 
3-1509 Ho II    0                                   
3-1509 Er II    1   -0.61  0.64 0.12 0.14 0.17 0.14 
3-1509 Tm II    1 < -1.58  0.49                     
3-1509 Yb II    1 < -1.16  0.09                     
3-1509 Hf II    1 < -0.24  1.08                     
3-1509 Ir I     1 <  1.13  1.97                     
3-1509 Pb I     1 <  0.82  1.00                     
3-1509 Th II    1 < -1.08  1.03                     
4-224  Fe I    89    5.04 -2.46 0.06 0.14 0.00 0.00 
4-224  Fe II    5    5.35 -2.15 0.06 0.09 0.00 0.00 
4-224  Li I     1 < -0.08                           
4-224  C (CH)   1    5.54 -0.46 0.10 0.22 0.15 0.15 
4-224  N (CN)   1    6.72  1.35 0.20 0.28 0.23 0.23 
4-224  O I      4    7.24  1.01 0.08 0.14 0.10 0.14 
4-224  Na I     3    3.91  0.13 0.15 0.19 0.17 0.19 
4-224  Mg I     3    5.67  0.52 0.05 0.14 0.08 0.13 
4-224  Al I     4 <  4.45  0.46                     
4-224  Si I     3    5.80  0.75 0.18 0.21 0.19 0.21 
4-224  K I      1    3.96  1.39 0.12 0.20 0.15 0.20 
4-224  Ca I     6    4.35  0.47 0.10 0.19 0.13 0.18 
4-224  Sc II    4    0.98 -0.02 0.05 0.09 0.14 0.09 
4-224  Ti I    11    2.48 -0.01 0.04 0.13 0.07 0.13 
4-224  Ti II   11    3.05  0.26 0.05 0.09 0.13 0.08 
4-224  V I      1    0.97 -0.50 0.10 0.17 0.12 0.17 
4-224  V II     2    1.60 -0.18 0.20 0.21 0.23 0.21 
4-224  Cr I     8    2.81 -0.38 0.05 0.13 0.08 0.13 
4-224  Cr II    2    3.66  0.17 0.05 0.09 0.14 0.09 
4-224  Mn I     1    2.48 -0.49 0.03 0.12 0.07 0.12 
4-224  Co I     1    2.09 -0.44 0.11 0.23 0.17 0.22 
4-224  Ni I     4    3.63 -0.13 0.05 0.13 0.08 0.12 
4-224  Cu I     1    0.99 -0.74 0.10 0.16 0.12 0.16 
4-224  Zn I     2    2.51  0.40 0.03 0.12 0.07 0.12 
4-224  Rb I     1 <  1.36  1.30                     
4-224  Sr II    2    0.77  0.05 0.08 0.11 0.11 0.12 
4-224  Y II     4   -0.35 -0.41 0.05 0.09 0.14 0.08 
4-224  Zr II    4    0.50  0.07 0.05 0.09 0.13 0.09 
4-224  Nb II    0                                   
4-224  Mo I     0                                   
4-224  Tc I     1 < -0.79                           
4-224  Ba II    3   -0.03 -0.05 0.06 0.10 0.13 0.10 
4-224  La II    3   -1.30 -0.25 0.07 0.10 0.14 0.10 
4-224  Ce II    6   -0.71 -0.14 0.05 0.09 0.14 0.08 
4-224  Pr II    2   -1.36  0.07 0.05 0.09 0.14 0.08 
4-224  Nd II    9   -0.71  0.02 0.05 0.10 0.14 0.09 
4-224  Sm II    4   -1.13  0.07 0.04 0.09 0.14 0.08 
4-224  Eu II    3   -1.56  0.08 0.11 0.13 0.15 0.13 
4-224  Gd II    0                                   
4-224  Tb II    1 < -1.06  0.79                     
4-224  Dy II    2   -0.85  0.20 0.05 0.09 0.14 0.08 
4-224  Ho II    0                                   
4-224  Er II    1 < -0.70  0.53                     
4-224  Tm II    0                                   
4-224  Yb II    1 < -0.52  0.71                     
4-224  Hf II    1 < -0.86  0.44                     
4-224  Ir I     0                                   
4-224  Pb I     1 <  0.31  0.73                     
4-224  Th II    1 < -1.77  0.32                     
4-341  Fe I   116    5.27 -2.23 0.04 0.13 0.00 0.00 
4-341  Fe II    7    5.34 -2.16 0.06 0.09 0.00 0.00 
4-341  Li I     1 < -0.43                           
4-341  C (CH)   1    5.50 -0.70 0.10 0.22 0.15 0.15 
4-341  N (CN)   1    7.31  1.71 0.20 0.28 0.23 0.23 
4-341  O I      3 <  6.57  0.11                     
4-341  Na I     4    4.54  0.53 0.11 0.16 0.12 0.16 
4-341  Mg I     3    5.56  0.19 0.04 0.13 0.06 0.13 
4-341  Al I     4    5.39  1.17 0.07 0.14 0.09 0.14 
4-341  Si I     4    6.03  0.75 0.16 0.19 0.16 0.19 
4-341  K I      1    3.23  0.43 0.12 0.21 0.16 0.21 
4-341  Ca I     7    4.63  0.52 0.10 0.18 0.12 0.17 
4-341  Sc II    4    1.15  0.17 0.04 0.08 0.12 0.07 
4-341  Ti I    15    2.78  0.06 0.03 0.13 0.05 0.13 
4-341  Ti II   10    3.22  0.44 0.04 0.08 0.11 0.07 
4-341  V I      1    1.19 -0.51 0.10 0.21 0.15 0.20 
4-341  V II     2    1.73 -0.03 0.18 0.20 0.21 0.20 
4-341  Cr I     8    3.15 -0.27 0.03 0.13 0.05 0.13 
4-341  Cr II    2    3.78  0.30 0.04 0.09 0.13 0.07 
4-341  Mn I     1    2.65 -0.55 0.02 0.13 0.05 0.13 
4-341  Co I     1    2.40 -0.36 0.10 0.22 0.16 0.22 
4-341  Ni I     7    3.91 -0.08 0.03 0.12 0.05 0.12 
4-341  Cu I     1    1.32 -0.64 0.06 0.13 0.08 0.13 
4-341  Zn I     2    2.51  0.18 0.02 0.12 0.05 0.12 
4-341  Rb I     1 <  1.53  1.24                     
4-341  Sr II    2    0.94  0.23 0.06 0.09 0.09 0.10 
4-341  Y II     8   -0.12 -0.16 0.05 0.09 0.12 0.07 
4-341  Zr II    5    0.75  0.33 0.03 0.08 0.11 0.07 
4-341  Nb II    1 <  0.66  1.36                     
4-341  Mo I     1   -0.16  0.19 0.07 0.14 0.08 0.13 
4-341  Tc I     1 < -0.27                           
4-341  Ba II    2    0.06  0.04 0.05 0.09 0.11 0.10 
4-341  La II   13   -0.95  0.12 0.04 0.08 0.12 0.07 
4-341  Ce II   15   -0.59 -0.00 0.04 0.09 0.13 0.07 
4-341  Pr II    4   -1.25  0.20 0.04 0.09 0.13 0.07 
4-341  Nd II   20   -0.55  0.19 0.03 0.09 0.12 0.07 
4-341  Sm II    9   -0.90  0.30 0.03 0.08 0.12 0.07 
4-341  Eu II    4   -1.24  0.41 0.05 0.08 0.12 0.08 
4-341  Gd II    3   -0.79  0.30 0.03 0.08 0.12 0.07 
4-341  Tb II    1   -1.71  0.15 0.07 0.11 0.14 0.09 
4-341  Dy II    3   -0.62  0.44 0.04 0.08 0.12 0.07 
4-341  Ho II    1   -1.52  0.16 0.18 0.20 0.22 0.19 
4-341  Er II    1   -0.74  0.50 0.09 0.12 0.15 0.11 
4-341  Tm II    0                                   
4-341  Yb II    1   -1.03  0.21 0.10 0.18 0.18 0.19 
4-341  Hf II    1   -1.04  0.27 0.06 0.10 0.13 0.08 
4-341  Ir I     1   -0.19  0.66 0.11 0.16 0.12 0.16 
4-341  Pb I     1 < -0.17  0.02                     
4-341  Th II    1 < -1.54  0.56                     
4-464  Fe I    88    5.27 -2.23 0.07 0.14 0.00 0.00 
4-464  Fe II    4    5.29 -2.21 0.07 0.10 0.00 0.00 
4-464  Li I     1 <  0.44                           
4-464  C (CH)   1    5.66 -0.54 0.15 0.25 0.19 0.19 
4-464  N (CN)   1    6.91  1.31 0.40 0.45 0.42 0.42 
4-464  O I      4 <  6.96  0.50                     
4-464  Na I     3    4.53  0.52 0.13 0.17 0.14 0.18 
4-464  Mg I     3    5.50  0.13 0.07 0.15 0.10 0.15 
4-464  Al I     4    5.41  1.19 0.09 0.15 0.12 0.15 
4-464  Si I     4    5.98  0.69 0.19 0.22 0.20 0.22 
4-464  K I      1    3.22  0.42 0.12 0.19 0.15 0.20 
4-464  Ca I     6    4.61  0.49 0.11 0.19 0.14 0.19 
4-464  Sc II    4    1.24  0.30 0.06 0.10 0.15 0.10 
4-464  Ti I    10    2.81  0.09 0.04 0.14 0.08 0.14 
4-464  Ti II    8    3.13  0.39 0.06 0.09 0.14 0.09 
4-464  V I      1    1.48 -0.22 0.11 0.17 0.13 0.18 
4-464  V II     1    2.20  0.48 0.20 0.23 0.24 0.25 
4-464  Cr I     7    3.15 -0.26 0.06 0.14 0.09 0.14 
4-464  Cr II    0                                   
4-464  Mn I     1    2.47 -0.73 0.04 0.12 0.08 0.13 
4-464  Co I     1    2.23 -0.53 0.12 0.21 0.16 0.22 
4-464  Ni I     4    3.94 -0.05 0.05 0.13 0.09 0.13 
4-464  Cu I     1 <  1.36 -0.60                     
4-464  Zn I     2    2.52  0.19 0.04 0.12 0.08 0.13 
4-464  Rb I     1 <  1.81  1.52                     
4-464  Sr II    2    0.75  0.09 0.10 0.13 0.13 0.14 
4-464  Y II     5   -0.20 -0.19 0.06 0.09 0.14 0.09 
4-464  Zr II    3    0.68  0.31 0.06 0.09 0.13 0.10 
4-464  Nb II    0                                   
4-464  Mo I     0                                   
4-464  Tc I     1 <  0.64                           
4-464  Ba II    3    0.04  0.07 0.06 0.09 0.13 0.10 
4-464  La II    3   -0.91  0.20 0.06 0.09 0.14 0.09 
4-464  Ce II    3   -0.50  0.13 0.05 0.09 0.14 0.09 
4-464  Pr II    0                                   
4-464  Nd II    3   -0.60  0.19 0.05 0.09 0.14 0.09 
4-464  Sm II    1   -0.94  0.31 0.06 0.10 0.15 0.09 
4-464  Eu II    2   -1.33  0.36 0.06 0.14 0.15 0.16 
4-464  Gd II    0                                   
4-464  Tb II    0                                   
4-464  Dy II    2 < -0.54  0.57                     
4-464  Ho II    0                                   
4-464  Er II    1 <  0.18  1.47                     
4-464  Tm II    0                                   
4-464  Yb II    1 <  1.55  2.84                     
4-464  Hf II    1 < -0.15  1.21                     
4-464  Ir I     0                                   
4-464  Pb I     1 <  1.26  1.45                     
4-464  Th II    1 <  0.23  2.38                     
4-1255 Fe I   110    5.12 -2.38 0.04 0.13 0.00 0.00 
4-1255 Fe II    6    5.33 -2.17 0.06 0.09 0.00 0.00 
4-1255 Li I     1 < -0.24                           
4-1255 C (CH)   1    5.82 -0.23 0.10 0.22 0.15 0.15 
4-1255 N (CN)   1    6.80  1.35 0.20 0.28 0.23 0.23 
4-1255 O I      4    7.33  1.03 0.05 0.13 0.07 0.12 
4-1255 Na I     3    4.22  0.36 0.11 0.16 0.12 0.16 
4-1255 Mg I     3    5.76  0.55 0.04 0.13 0.06 0.13 
4-1255 Al I     3    4.68  0.61 0.10 0.15 0.11 0.15 
4-1255 Si I     4    5.81  0.68 0.16 0.20 0.17 0.20 
4-1255 K I      1    2.96  0.31 0.12 0.21 0.15 0.20 
4-1255 Ca I     6    4.49  0.53 0.10 0.20 0.14 0.19 
4-1255 Sc II    4    1.10  0.12 0.04 0.08 0.12 0.07 
4-1255 Ti I    15    2.60  0.03 0.03 0.13 0.05 0.13 
4-1255 Ti II   10    3.14  0.36 0.04 0.08 0.11 0.08 
4-1255 V I      1    1.01 -0.54 0.10 0.20 0.14 0.19 
4-1255 V II     2    1.64 -0.11 0.19 0.21 0.22 0.21 
4-1255 Cr I     7    2.96 -0.29 0.04 0.13 0.06 0.13 
4-1255 Cr II    2    3.68  0.22 0.05 0.09 0.13 0.08 
4-1255 Mn I     1    2.41 -0.64 0.03 0.12 0.05 0.12 
4-1255 Co I     1    2.23 -0.38 0.10 0.22 0.16 0.21 
4-1255 Ni I     6    3.73 -0.10 0.04 0.12 0.06 0.12 
4-1255 Cu I     1    1.20 -0.61 0.06 0.13 0.08 0.13 
4-1255 Zn I     2    2.48  0.30 0.03 0.12 0.05 0.12 
4-1255 Rb I     1 <  1.13  0.99                     
4-1255 Sr II    2    0.93  0.23 0.06 0.09 0.09 0.11 
4-1255 Y II     9   -0.22 -0.26 0.05 0.09 0.12 0.08 
4-1255 Zr II    6    0.62  0.21 0.04 0.08 0.12 0.07 
4-1255 Nb II    1 <  0.22  0.93                     
4-1255 Mo I     1   -0.32  0.18 0.08 0.14 0.10 0.14 
4-1255 Tc I     1 < -0.42                           
4-1255 Ba II    3    0.18  0.17 0.05 0.11 0.12 0.11 
4-1255 La II    8   -1.01  0.06 0.04 0.08 0.12 0.07 
4-1255 Ce II   11   -0.72 -0.13 0.04 0.09 0.13 0.08 
4-1255 Pr II    3   -1.33  0.13 0.04 0.09 0.13 0.08 
4-1255 Nd II   19   -0.63  0.13 0.04 0.09 0.13 0.08 
4-1255 Sm II    9   -0.98  0.23 0.03 0.09 0.13 0.07 
4-1255 Eu II    4   -1.34  0.32 0.06 0.09 0.13 0.08 
4-1255 Gd II    3   -0.80  0.30 0.05 0.09 0.13 0.08 
4-1255 Tb II    2   -1.65  0.22 0.06 0.10 0.14 0.09 
4-1255 Dy II    2   -0.67  0.40 0.03 0.08 0.12 0.07 
4-1255 Ho II    1 < -1.33  0.36                     
4-1255 Er II    2   -1.03  0.23 0.08 0.11 0.14 0.10 
4-1255 Tm II    1   -1.98  0.09 0.23 0.24 0.26 0.24 
4-1255 Yb II    1   -1.40 -0.15 0.12 0.18 0.18 0.19 
4-1255 Hf II    1   -1.05  0.27 0.07 0.11 0.14 0.10 
4-1255 Ir I     1 < -0.38  0.62                     
4-1255 Pb I     1 < -0.19  0.15                     
4-1255 Th II    1 < -1.66  0.45                     
4-1398 Fe I    92    5.29 -2.21 0.06 0.14 0.00 0.00 
4-1398 Fe II    6    5.29 -2.21 0.07 0.10 0.00 0.00 
4-1398 Li I     1 <  0.13                           
4-1398 C (CH)   1    5.62 -0.60 0.10 0.22 0.15 0.15 
4-1398 N (CN)   1    7.20  1.58 0.30 0.36 0.32 0.32 
4-1398 O I      4 <  7.01  0.53                     
4-1398 Na I     4    4.67  0.64 0.13 0.17 0.14 0.18 
4-1398 Mg I     3    5.51  0.12 0.06 0.14 0.09 0.15 
4-1398 Al I     4    5.34  1.09 0.09 0.15 0.11 0.15 
4-1398 Si I     3    6.08  0.78 0.17 0.21 0.18 0.21 
4-1398 K I      1    3.32  0.50 0.12 0.20 0.15 0.21 
4-1398 Ca I     6    4.67  0.54 0.11 0.19 0.14 0.20 
4-1398 Sc II    4    1.28  0.34 0.06 0.10 0.14 0.09 
4-1398 Ti I    13    2.83  0.08 0.04 0.13 0.07 0.14 
4-1398 Ti II    9    3.17  0.43 0.05 0.09 0.13 0.09 
4-1398 V I      1    1.25 -0.47 0.11 0.17 0.13 0.18 
4-1398 V II     1    1.88  0.16 0.19 0.21 0.23 0.21 
4-1398 Cr I     7    3.14 -0.30 0.05 0.13 0.08 0.14 
4-1398 Cr II    2    3.82  0.39 0.06 0.09 0.14 0.09 
4-1398 Mn I     1    2.62 -0.60 0.04 0.13 0.07 0.13 
4-1398 Co I     1    2.08 -0.70 0.11 0.23 0.17 0.23 
4-1398 Ni I     2    4.06  0.04 0.03 0.12 0.07 0.13 
4-1398 Cu I     1    1.37 -0.61 0.10 0.15 0.12 0.16 
4-1398 Zn I     2    2.58  0.23 0.04 0.12 0.07 0.13 
4-1398 Rb I     1 <  1.78  1.47                     
4-1398 Sr II    2    0.78  0.12 0.06 0.09 0.10 0.12 
4-1398 Y II     5   -0.19 -0.19 0.05 0.09 0.13 0.09 
4-1398 Zr II    3    0.57  0.20 0.05 0.09 0.13 0.09 
4-1398 Nb II    0                                   
4-1398 Mo I     0                                   
4-1398 Tc I     0                                   
4-1398 Ba II    3   -0.01  0.02 0.06 0.09 0.13 0.10 
4-1398 La II    3   -1.05  0.06 0.06 0.10 0.14 0.09 
4-1398 Ce II    3   -0.50  0.12 0.05 0.09 0.14 0.08 
4-1398 Pr II    0                                   
4-1398 Nd II    6   -0.62  0.17 0.05 0.10 0.14 0.09 
4-1398 Sm II    2   -0.98  0.27 0.05 0.10 0.14 0.09 
4-1398 Eu II    3   -1.17  0.52 0.10 0.13 0.15 0.14 
4-1398 Gd II    0                                   
4-1398 Tb II    0                                   
4-1398 Dy II    2   -0.58  0.53 0.05 0.09 0.14 0.09 
4-1398 Ho II    0                                   
4-1398 Er II    0                                   
4-1398 Tm II    0                                   
4-1398 Yb II    1 < -0.89  0.40                     
4-1398 Hf II    1 < -0.74  0.62                     
4-1398 Ir I     0                                   
4-1398 Pb I     1 <  1.23  1.40                     
4-1398 Th II    1 < -0.87  1.28                     
4-1706 Fe I    94    5.20 -2.30 0.06 0.14 0.00 0.00 
4-1706 Fe II    6    5.26 -2.24 0.07 0.10 0.00 0.00 
4-1706 Li I     1 <  0.57                           
4-1706 C (CH)   1    6.10 -0.03 0.10 0.22 0.15 0.15 
4-1706 N (CN)   1    6.14  0.61 0.30 0.36 0.32 0.32 
4-1706 O I      3    7.18  0.79 0.09 0.15 0.11 0.15 
4-1706 Na I     4 <  3.99  0.05                     
4-1706 Mg I     3    5.83  0.53 0.06 0.14 0.09 0.15 
4-1706 Al I     4 <  4.91  0.76                     
4-1706 Si I     2    5.97  0.76 0.17 0.21 0.19 0.21 
4-1706 K I      1    3.09  0.36 0.12 0.18 0.14 0.19 
4-1706 Ca I     6    4.43  0.39 0.11 0.17 0.13 0.18 
4-1706 Sc II    3    1.09  0.17 0.06 0.10 0.14 0.09 
4-1706 Ti I    13    2.79  0.14 0.05 0.13 0.08 0.14 
4-1706 Ti II    9    3.01  0.29 0.05 0.09 0.13 0.09 
4-1706 V I      1    1.35 -0.28 0.11 0.16 0.12 0.16 
4-1706 V II     1    1.74  0.05 0.20 0.22 0.24 0.21 
4-1706 Cr I     6    3.13 -0.21 0.06 0.13 0.08 0.14 
4-1706 Cr II    1    3.55  0.15 0.05 0.09 0.14 0.09 
4-1706 Mn I     1    2.68 -0.45 0.04 0.12 0.08 0.13 
4-1706 Co I     1    2.41 -0.28 0.11 0.23 0.17 0.24 
4-1706 Ni I     3    3.91 -0.01 0.04 0.12 0.08 0.13 
4-1706 Cu I     1 <  1.37 -0.52                     
4-1706 Zn I     2    2.44  0.18 0.04 0.12 0.08 0.13 
4-1706 Rb I     1 <  1.88  1.66                     
4-1706 Sr II    2    0.89  0.25 0.19 0.20 0.21 0.22 
4-1706 Y II     2   -0.25 -0.23 0.05 0.09 0.14 0.09 
4-1706 Zr II    3    0.47  0.12 0.05 0.09 0.13 0.09 
4-1706 Nb II    0                                   
4-1706 Mo I     0                                   
4-1706 Tc I     1 <  0.23                           
4-1706 Ba II    3   -0.04  0.02 0.06 0.09 0.13 0.09 
4-1706 La II    2   -1.10  0.03 0.07 0.10 0.14 0.10 
4-1706 Ce II    4   -0.56  0.10 0.06 0.10 0.14 0.09 
4-1706 Pr II    0                                   
4-1706 Nd II    2   -0.60  0.22 0.06 0.10 0.14 0.09 
4-1706 Sm II    1   -0.97  0.31 0.05 0.09 0.14 0.08 
4-1706 Eu II    3   -1.36  0.35 0.05 0.10 0.13 0.11 
4-1706 Gd II    0                                   
4-1706 Tb II    0                                   
4-1706 Dy II    2   -0.59  0.54 0.07 0.10 0.15 0.10 
4-1706 Ho II    0                                   
4-1706 Er II    0                                   
4-1706 Tm II    0                                   
4-1706 Yb II    1   -1.13  0.19 0.26 0.28 0.29 0.29 
4-1706 Hf II    1 < -0.21  1.18                     
4-1706 Ir I     0                                   
4-1706 Pb I     1 <  1.42  1.68                     
4-1706 Th II    0                                   

